Migdal-type effect in the dark matter absorption process

We propose a new mechanism of absorption of dark matter particles in atoms which resembles the Migdal effect of inelastic dark matter scattering. In this process, atom may be ionized upon absorption of a scalar particle through the scalar-nucleon Yukawa-type interaction. The crucial difference from the inelastic dark matter scattering on atoms is that the total energy of the particle, including its rest mass $mc^2$-term, is transferred to the electron. As a result, the emitted electron kinetic energy is about six orders in magnitude bigger than that in the dark matter scattering process. This absorption process allows one to probe dark matter particles with a relatively small mass, in the range from 1 to 100 keV, that cannot be detected in the scattering process. It is also possible to detect hypothetical scalar particles emitted from the Sun. We calculate absorption cross sections of this process in Na, Si, Ar, Ge, I, Xe, and Tl target atoms and extract limits on the scalar-nucleon interaction constant from null results of XENONnT experiment.

==> anc/Ar-cutoff.txt <==
Absorption cross section of a massless scalar particle on Ar atom.
Unit coupling constant is assumed, g=1.
Detection energy cut-off at 1 keV is imposed.

 Energy [keV]    cross section [barn]
  1.0224         2.121E-02
  1.0376         3.830E-02
  1.0530         3.694E-02
  1.0686         3.563E-02
  1.0843         3.437E-02
  1.1001         3.317E-02
  1.1161         3.201E-02
  1.1323         3.089E-02
  1.1486         2.981E-02
  1.1651         2.876E-02
  1.1818         2.777E-02
  1.1986         2.681E-02
  1.2156         2.589E-02
  1.2328         2.499E-02
  1.2501         2.413E-02
  1.2676         2.147E-01
  1.2853         2.060E-01
  1.3032         1.976E-01
  1.3212         1.897E-01
  1.3395         2.911E-01
  1.3579         2.807E-01
  1.3765         2.707E-01
  1.3952         2.611E-01
  1.4142         2.518E-01
  1.4333         2.429E-01
  1.4527         2.343E-01
  1.4722         2.261E-01
  1.4920         2.181E-01
  1.5119         2.105E-01
  1.5320         2.032E-01
  1.5524         1.961E-01
  1.5729         1.893E-01
  1.5936         1.827E-01
  1.6146         1.764E-01
  1.6357         1.704E-01
  1.6571         1.645E-01
  1.6787         1.589E-01
  1.7005         1.534E-01
  1.7225         1.482E-01
  1.7447         1.431E-01
  1.7672         1.383E-01
  1.7899         1.336E-01
  1.8128         1.291E-01
  1.8359         1.247E-01
  1.8593         1.205E-01
  1.8829         1.165E-01
  1.9067         1.126E-01
  1.9308         1.088E-01
  1.9551         1.052E-01
  1.9797         1.017E-01
  2.0045         9.828E-02
  2.0296         9.501E-02
  2.0549         9.186E-02
  2.0804         8.881E-02
  2.1062         8.588E-02
  2.1323         8.304E-02
  2.1586         8.031E-02
  2.1852         7.767E-02
  2.2121         7.512E-02
  2.2392         7.266E-02
  2.2666         7.029E-02
  2.2943         6.800E-02
  2.3223         6.579E-02
  2.3505         6.365E-02
  2.3790         6.157E-02
  2.4078         5.957E-02
  2.4369         5.764E-02
  2.4663         5.578E-02
  2.4960         5.397E-02
  2.5259         5.223E-02
  2.5562         5.054E-02
  2.5868         4.892E-02
  2.6177         4.734E-02
  2.6489         4.582E-02
  2.6804         4.437E-02
  2.7122         4.295E-02
  2.7443         4.157E-02
  2.7768         4.024E-02
  2.8095         3.895E-02
  2.8426         3.771E-02
  2.8761         3.651E-02
  2.9098         3.534E-02
  2.9440         3.422E-02
  2.9784         3.313E-02
  3.0132         3.208E-02
  3.0483         3.106E-02
  3.0838         3.008E-02
  3.1197         2.913E-02
  3.1559         2.820E-02
  3.1925         2.731E-02
  3.2294         2.645E-02
  3.2667         2.561E-02
  3.3044         2.480E-02
  3.3424         2.402E-02
  3.3809         2.326E-02
  3.4197         2.253E-02
  3.4589         2.182E-02
  3.4985         2.114E-02
  3.5385         2.048E-02
  3.5789         1.983E-02
  3.6197         1.921E-02
  3.6609         1.860E-02
  3.7025         1.802E-02
  3.7446         1.745E-02
  3.7870         1.691E-02
  3.8299         1.638E-02
  3.8732         1.586E-02
  3.9169         1.537E-02
  3.9611         1.489E-02
  4.0057         1.443E-02
  4.0508         1.398E-02
  4.0963         1.354E-02
  4.1423         1.312E-02
  4.1887         1.271E-02
  4.2356         1.231E-02
  4.2830         1.364E-01
  4.3309         1.326E-01
  4.3792         1.288E-01
  4.4280         1.252E-01
  4.4773         1.216E-01
  4.5270         1.182E-01
  4.5773         1.148E-01
  4.6281         1.116E-01
  4.6794         1.084E-01
  4.7312         1.053E-01
  4.7835         1.023E-01
  4.8364         9.934E-02
  4.8898         9.648E-02
  4.9437         9.371E-02
  4.9981         9.101E-02
  5.0531         8.840E-02
  5.1086         8.585E-02
  5.1647         8.337E-02
  5.2214         8.096E-02
  5.2786         7.862E-02
  5.3364         7.642E-02
  5.3948         7.420E-02
  5.4538         7.205E-02
  5.5133         6.995E-02
  5.5734         6.792E-02
  5.6342         6.594E-02
  5.6955         6.402E-02
  5.7575         6.216E-02
  5.8201         6.034E-02
  5.8833         5.858E-02
  5.9472         5.686E-02
  6.0116         5.520E-02
  6.0768         5.358E-02
  6.1425         5.201E-02
  6.2090         5.048E-02
  6.2761         4.900E-02
  6.3439         4.755E-02
  6.4123         4.615E-02
  6.4814         4.479E-02
  6.5513         4.347E-02
  6.6218         4.218E-02
  6.6930         4.093E-02
  6.7650         3.972E-02
  6.8376         3.854E-02
  6.9110         3.740E-02
  6.9851         3.629E-02
  7.0600         3.521E-02
  7.1356         3.416E-02
  7.2120         3.314E-02
  7.2891         3.215E-02
  7.3670         3.119E-02
  7.4457         3.026E-02
  7.5251         2.936E-02
  7.6054         2.848E-02
  7.6865         2.763E-02
  7.7683         2.680E-02
  7.8510         2.600E-02
  7.9346         2.522E-02
  8.0189         2.446E-02
  8.1041         2.373E-02
  8.1902         2.301E-02
  8.2771         2.232E-02
  8.3649         2.165E-02
  8.4535         2.100E-02
  8.5431         2.037E-02
  8.6335         1.975E-02
  8.7249         1.915E-02
  8.8171         1.858E-02
  8.9103         1.801E-02
  9.0044         1.747E-02
  9.0995         1.694E-02
  9.1955         1.643E-02
  9.2924         1.593E-02
  9.3904         1.545E-02
  9.4893         1.498E-02
  9.5892         1.452E-02
  9.6901         1.408E-02
  9.7920         1.365E-02
  9.8949         1.323E-02
  9.9989         1.283E-02
 10.1039         1.244E-02
 10.2099         1.206E-02
 10.3171         1.169E-02
 10.4252         1.133E-02
 10.5345         1.098E-02
 10.6449         1.065E-02
 10.7563         1.032E-02
 10.8689         1.000E-02
 10.9826         9.696E-03
 11.0974         9.398E-03
 11.2134         9.108E-03
 11.3306         8.828E-03
 11.4489         8.557E-03
 11.5684         8.294E-03
 11.6891         8.038E-03
 11.8110         7.790E-03
 11.9341         7.550E-03
 12.0584         7.317E-03
 12.1840         7.091E-03
 12.3109         6.872E-03
 12.4390         6.660E-03
 12.5684         6.453E-03
 12.6991         6.253E-03
 12.8311         6.059E-03
 12.9644         5.872E-03
 13.0991         5.691E-03
 13.2351         5.515E-03
 13.3725         5.344E-03
 13.5112         5.177E-03
 13.6513         5.016E-03
 13.7928         4.859E-03
 13.9358         4.707E-03
 14.0801         4.560E-03
 14.2260         4.418E-03
 14.3732         4.280E-03
 14.5220         4.146E-03
 14.6722         4.016E-03
 14.8239         3.890E-03
 14.9772         3.768E-03
 15.1320         3.650E-03
 15.2883         3.536E-03
 15.4462         3.425E-03
 15.6057         3.318E-03
 15.7667         3.213E-03
 15.9294         3.112E-03
 16.0937         3.014E-03
 16.2597         2.920E-03
 16.4273         2.828E-03
 16.5966         2.739E-03
 16.7675         2.652E-03
 16.9402         2.569E-03
 17.1146         2.487E-03
 17.2908         2.409E-03
 17.4687         2.333E-03
 17.6484         2.259E-03
 17.8299         2.187E-03
 18.0132         2.118E-03
 18.1983         2.051E-03
 18.3853         1.986E-03
 18.5742         1.923E-03
 18.7650         1.862E-03
 18.9576         1.802E-03
 19.1522         1.745E-03
 19.3487         1.689E-03
 19.5472         1.636E-03
 19.7477         1.583E-03
 19.9502         1.533E-03
 20.1547         1.484E-03
 20.3613         1.436E-03
 20.5699         1.391E-03
 20.7806         1.346E-03
 20.9934         1.303E-03
 21.2084         1.262E-03
 21.4255         1.221E-03
 21.6447         1.182E-03
 21.8662         1.144E-03
 22.0899         1.108E-03
 22.3158         1.072E-03
 22.5439         1.038E-03
 22.7744         1.004E-03
 23.0072         9.721E-04
 23.2422         9.415E-04
 23.4797         9.112E-04
 23.7195         8.816E-04
 23.9617         8.530E-04
 24.2063         8.254E-04
 24.4534         7.989E-04
 24.7029         7.730E-04
 24.9550         7.478E-04
 25.2095         7.235E-04
 25.4666         7.001E-04
 25.7263         6.775E-04
 25.9886         6.555E-04
 26.2535         6.342E-04
 26.5210         6.135E-04
 26.7913         5.936E-04
 27.0642         5.744E-04
 27.3398         5.557E-04
 27.6182         5.375E-04
 27.8994         5.199E-04
 28.1834         5.031E-04
 28.4703         4.867E-04
 28.7600         4.707E-04
 29.0526         4.552E-04
 29.3481         4.402E-04
 29.6466         4.258E-04
 29.9481         4.119E-04
 30.2526         3.983E-04
 30.5601         3.850E-04
 30.8708         3.724E-04
 31.1845         3.602E-04
 31.5013         3.483E-04
 31.8214         3.367E-04
 32.1446         3.256E-04
 32.4710         3.148E-04
 32.8008         3.045E-04
 33.1338         2.944E-04
 33.4701         2.846E-04
 33.8098         2.751E-04
 34.1529         2.661E-04
 34.4995         2.573E-04
 34.8495         2.486E-04
 35.2030         2.403E-04
 35.5600         2.324E-04
 35.9206         2.246E-04
 36.2849         2.170E-04
 36.6527         2.097E-04
 37.0243         2.027E-04
 37.3995         1.959E-04
 37.7785         1.893E-04
 38.1613         1.828E-04
 38.5479         1.767E-04
 38.9384         1.708E-04
 39.3328         1.651E-04
 39.7312         1.594E-04
 40.1335         1.541E-04
 40.5398         1.490E-04
 40.9502         1.440E-04
 41.3648         1.390E-04
 41.7834         1.343E-04
 42.2063         1.298E-04
 42.6333         1.253E-04
 43.0647         1.210E-04
 43.5003         1.168E-04
 43.9403         1.129E-04
 44.3848         1.089E-04
 44.8336         1.051E-04
 45.2870         1.015E-04
 45.7448         9.805E-05
 46.2073         9.459E-05
 46.6744         9.126E-05
 47.1461         8.815E-05
 47.6226         8.510E-05
 48.1039         8.209E-05
 48.5899         7.920E-05
 49.0808         7.650E-05
 49.5766         7.382E-05
 50.0774         7.116E-05
 50.5832         6.868E-05
 51.0940         6.629E-05
 51.6100         6.391E-05
 52.1311         6.161E-05
 52.6574         5.944E-05
 53.1890         5.733E-05
 53.7259         5.523E-05
 54.2682         5.325E-05
 54.8159         5.138E-05
 55.3690         4.949E-05
 55.9277         4.769E-05
 56.4920         4.601E-05
 57.0620         4.434E-05
 57.6376         4.269E-05
 58.2190         4.116E-05
 58.8062         3.969E-05
 59.3993         3.820E-05
 59.9983         3.677E-05
 60.6033         3.547E-05
 61.2143         3.414E-05
 61.8315         3.282E-05
 62.4548         3.163E-05
 63.0843         3.046E-05
 63.7202         2.926E-05
 64.3624         2.818E-05
 65.0110         2.714E-05
 65.6662         2.609E-05
 66.3278         2.512E-05
 66.9961         2.419E-05
 67.6711         2.324E-05
 68.3528         2.238E-05
 69.0414         2.154E-05
 69.7368         2.068E-05
 70.4392         1.987E-05
 71.1486         1.912E-05
 71.8651         1.834E-05
 72.5887         1.760E-05
 73.3196         1.694E-05
 74.0578         1.624E-05
 74.8034         1.558E-05
 75.5565         1.499E-05
 76.3170         1.437E-05
 77.0852         1.378E-05
 77.8611         1.345E-05

==> anc/Ar-full.txt <==
Absorption cross section of a massless scalar particle on Ar atom.
Unit coupling constant is assumed, g=1.

 Energy [keV]    cross section [barn]
  0.1000         2.850E+00
  0.1070         2.617E+00
  0.1141         2.396E+00
  0.1213         2.212E+00
  0.1285         2.046E+00
  0.1358         1.897E+00
  0.1432         1.762E+00
  0.1506         1.640E+00
  0.1581         1.528E+00
  0.1657         1.426E+00
  0.1734         1.332E+00
  0.1812         1.246E+00
  0.1890         1.167E+00
  0.1969         1.094E+00
  0.2049         1.027E+00
  0.2130         9.650E-01
  0.2211         9.074E-01
  0.2293         8.539E-01
  0.2377         8.042E-01
  0.2460         7.580E-01
  0.2545         7.151E-01
  0.2717         9.519E+00
  0.2805         9.293E+00
  0.2893         8.976E+00
  0.2982         8.618E+00
  0.3072         8.237E+00
  0.3163         7.849E+00
  0.3255         7.460E+00
  0.3348         7.079E+00
  0.3441         7.651E+00
  0.3536         7.274E+00
  0.3631         6.917E+00
  0.3728         6.573E+00
  0.3825         6.244E+00
  0.3924         5.930E+00
  0.4023         5.629E+00
  0.4124         5.345E+00
  0.4225         5.076E+00
  0.4327         4.820E+00
  0.4431         4.578E+00
  0.4535         4.349E+00
  0.4641         4.135E+00
  0.4747         3.930E+00
  0.4855         3.735E+00
  0.4964         3.551E+00
  0.5074         3.377E+00
  0.5185         3.213E+00
  0.5297         3.057E+00
  0.5410         2.910E+00
  0.5524         2.770E+00
  0.5639         2.638E+00
  0.5756         2.513E+00
  0.5874         2.394E+00
  0.5993         2.282E+00
  0.6113         2.175E+00
  0.6234         2.074E+00
  0.6357         1.978E+00
  0.6480         1.888E+00
  0.6605         1.801E+00
  0.6732         1.720E+00
  0.6859         1.642E+00
  0.6988         1.568E+00
  0.7118         1.497E+00
  0.7249         1.431E+00
  0.7382         1.367E+00
  0.7516         1.307E+00
  0.7651         1.250E+00
  0.7788         1.195E+00
  0.7926         1.144E+00
  0.8065         1.096E+00
  0.8206         1.049E+00
  0.8348         1.005E+00
  0.8492         9.618E-01
  0.8637         9.211E-01
  0.8784         8.822E-01
  0.8932         8.452E-01
  0.9081         8.099E-01
  0.9232         7.762E-01
  0.9385         7.441E-01
  0.9539         7.134E-01
  0.9694         6.842E-01
  0.9852         6.562E-01
  1.0010         6.295E-01
  1.0171         6.040E-01
  1.0332         5.797E-01
  1.0496         5.564E-01
  1.0661         5.342E-01
  1.0828         5.129E-01
  1.0996         4.915E-01
  1.1166         4.715E-01
  1.1338         4.529E-01
  1.1512         4.351E-01
  1.1687         4.180E-01
  1.1864         4.017E-01
  1.2043         3.861E-01
  1.2224         3.712E-01
  1.2406         3.569E-01
  1.2590         3.432E-01
  1.2776         3.301E-01
  1.2964         3.175E-01
  1.3154         3.054E-01
  1.3346         2.939E-01
  1.3539         2.829E-01
  1.3735         2.723E-01
  1.3933         2.621E-01
  1.4132         2.523E-01
  1.4334         2.429E-01
  1.4537         2.339E-01
  1.4743         2.252E-01
  1.4950         2.169E-01
  1.5160         2.090E-01
  1.5372         2.013E-01
  1.5586         1.940E-01
  1.5802         1.870E-01
  1.6020         1.802E-01
  1.6240         1.737E-01
  1.6463         1.674E-01
  1.6688         1.614E-01
  1.6915         1.556E-01
  1.7144         1.501E-01
  1.7376         1.447E-01
  1.7610         1.396E-01
  1.7846         1.347E-01
  1.8084         1.299E-01
  1.8325         1.253E-01
  1.8569         1.209E-01
  1.8815         1.167E-01
  1.9063         1.126E-01
  1.9314         1.087E-01
  1.9567         1.049E-01
  1.9823         1.013E-01
  2.0082         9.780E-02
  2.0343         9.442E-02
  2.0606         9.116E-02
  2.0872         8.802E-02
  2.1141         8.501E-02
  2.1413         8.210E-02
  2.1687         7.930E-02
  2.1964         7.660E-02
  2.2244         7.399E-02
  2.2527         7.149E-02
  2.2812         6.907E-02
  2.3100         6.674E-02
  2.3392         6.450E-02
  2.3686         6.232E-02
  2.3983         6.023E-02
  2.4283         5.821E-02
  2.4586         5.626E-02
  2.4892         5.438E-02
  2.5201         5.256E-02
  2.5513         5.081E-02
  2.5828         4.912E-02
  2.6147         4.749E-02
  2.6468         4.592E-02
  2.6793         4.442E-02
  2.7121         4.295E-02
  2.7453         4.153E-02
  2.7788         4.016E-02
  2.8126         3.884E-02
  2.8467         3.756E-02
  2.8812         3.633E-02
  2.9160         3.514E-02
  2.9512         3.399E-02
  2.9867         3.288E-02
  3.0226         3.180E-02
  3.0589         3.077E-02
  3.0955         2.977E-02
  3.1324         2.880E-02
  3.1698         2.786E-02
  3.2075         2.695E-02
  3.2456         2.398E-01
  3.2841         2.432E-01
  3.3229         2.419E-01
  3.3622         2.389E-01
  3.4018         2.347E-01
  3.4418         2.298E-01
  3.4823         2.246E-01
  3.5231         2.192E-01
  3.5644         2.137E-01
  3.6060         2.081E-01
  3.6481         2.026E-01
  3.6906         1.972E-01
  3.7335         1.919E-01
  3.7769         1.866E-01
  3.8207         1.815E-01
  3.8649         1.765E-01
  3.9096         1.716E-01
  3.9547         1.668E-01
  4.0002         1.621E-01
  4.0463         1.577E-01
  4.0927         1.532E-01
  4.1397         1.488E-01
  4.1871         1.445E-01
  4.2350         1.404E-01
  4.2834         1.364E-01
  4.3322         1.325E-01
  4.3815         1.286E-01
  4.4314         1.249E-01
  4.4817         1.213E-01
  4.5325         1.178E-01
  4.5839         1.144E-01
  4.6357         1.111E-01
  4.6881         1.079E-01
  4.7410         1.047E-01
  4.7945         1.017E-01
  4.8484         9.868E-02
  4.9029         9.580E-02
  4.9580         9.299E-02
  5.0136         9.027E-02
  5.0697         8.763E-02
  5.1264         8.505E-02
  5.1837         8.255E-02
  5.2416         8.013E-02
  5.3000         7.784E-02
  5.3590         7.555E-02
  5.4186         7.332E-02
  5.4788         7.116E-02
  5.5396         6.905E-02
  5.6011         6.701E-02
  5.6631         6.503E-02
  5.7257         6.310E-02
  5.7890         6.123E-02
  5.8529         5.942E-02
  5.9175         5.765E-02
  5.9827         5.594E-02
  6.0485         5.427E-02
  6.1150         5.266E-02
  6.1822         5.109E-02
  6.2500         4.957E-02
  6.3185         4.809E-02
  6.3877         4.665E-02
  6.4576         4.525E-02
  6.5282         4.390E-02
  6.5995         4.258E-02
  6.6715         4.130E-02
  6.7443         4.006E-02
  6.8177         3.886E-02
  6.8919         3.769E-02
  6.9669         3.656E-02
  7.0425         3.545E-02
  7.1190         3.438E-02
  7.1962         3.335E-02
  7.2742         3.234E-02
  7.3529         3.136E-02
  7.4325         3.042E-02
  7.5128         2.950E-02
  7.5940         2.861E-02
  7.6759         2.774E-02
  7.7587         2.690E-02
  7.8423         2.608E-02
  7.9268         2.529E-02
  8.0120         2.452E-02
  8.0982         2.378E-02
  8.1852         2.306E-02
  8.2730         2.235E-02
  8.3618         2.168E-02
  8.4514         2.102E-02
  8.5420         2.037E-02
  8.6334         1.975E-02
  8.7258         1.915E-02
  8.8190         1.856E-02
  8.9132         1.800E-02
  9.0084         1.745E-02
  9.1045         1.691E-02
  9.2015         1.640E-02
  9.2996         1.589E-02
  9.3986         1.541E-02
  9.4986         1.493E-02
  9.5996         1.447E-02
  9.7016         1.403E-02
  9.8047         1.360E-02
  9.9087         1.318E-02
 10.0138         1.277E-02
 10.1200         1.238E-02
 10.2272         1.200E-02
 10.3355         1.163E-02
 10.4449         1.127E-02
 10.5553         1.092E-02
 10.6669         1.058E-02
 10.7796         1.025E-02
 10.8934         9.936E-03
 11.0083         9.628E-03
 11.1245         9.329E-03
 11.2417         9.039E-03
 11.3601         8.759E-03
 11.4798         8.488E-03
 11.6006         8.225E-03
 11.7226         7.969E-03
 11.8459         7.721E-03
 11.9703         7.481E-03
 12.0960         7.248E-03
 12.2230         7.022E-03
 12.3513         6.804E-03
 12.4808         6.592E-03
 12.6116         6.386E-03
 12.7438         6.187E-03
 12.8772         5.993E-03
 13.0120         5.807E-03
 13.1482         5.627E-03
 13.2857         5.451E-03
 13.4245         5.280E-03
 13.5648         5.115E-03
 13.7065         4.954E-03
 13.8495         4.798E-03
 13.9940         4.647E-03
 14.1400         4.501E-03
 14.2874         4.360E-03
 14.4363         4.223E-03
 14.5867         4.090E-03
 14.7386         3.960E-03
 14.8920         3.835E-03
 15.0469         3.714E-03
 15.2034         3.597E-03
 15.3615         3.484E-03
 15.5211         3.374E-03
 15.6823         3.267E-03
 15.8452         3.164E-03
 16.0096         3.064E-03
 16.1758         2.967E-03
 16.3435         2.873E-03
 16.5130         2.782E-03
 16.6841         2.694E-03
 16.8570         2.609E-03
 17.0316         2.526E-03
 17.2079         2.446E-03
 17.3860         2.368E-03
 17.5659         2.293E-03
 17.7476         2.220E-03
 17.9311         2.149E-03
 18.1164         2.080E-03
 18.3036         2.014E-03
 18.4926         1.950E-03
 18.6836         1.887E-03
 18.8764         1.827E-03
 19.0712         1.768E-03
 19.2679         1.712E-03
 19.4666         1.657E-03
 19.6673         1.604E-03
 19.8700         1.553E-03
 20.0747         1.503E-03
 20.2815         1.454E-03
 20.4903         1.408E-03
 20.7012         1.363E-03
 20.9143         1.319E-03
 21.1294         1.277E-03
 21.3467         1.236E-03
 21.5662         1.196E-03
 21.7879         1.157E-03
 22.0118         1.120E-03
 22.2379         1.084E-03
 22.4663         1.049E-03
 22.6970         1.015E-03
 22.9300         9.827E-04
 23.1653         9.510E-04
 23.4030         9.209E-04
 23.6430         8.908E-04
 23.8855         8.618E-04
 24.1304         8.338E-04
 24.3777         8.069E-04
 24.6275         7.807E-04
 24.8798         7.552E-04
 25.1346         7.305E-04
 25.3920         7.068E-04
 25.6519         6.839E-04
 25.9144         6.616E-04
 26.1796         6.400E-04
 26.4474         6.191E-04
 26.7179         5.989E-04
 26.9911         5.795E-04
 27.2670         5.606E-04
 27.5457         5.422E-04
 27.8272         5.244E-04
 28.1115         5.072E-04
 28.3986         4.907E-04
 28.6886         4.746E-04
 28.9815         4.589E-04
 29.2773         4.437E-04
 29.5761         4.292E-04
 29.8779         4.151E-04
 30.1827         4.014E-04
 30.4906         3.880E-04
 30.8015         3.752E-04
 31.1155         3.628E-04
 31.4327         3.509E-04
 31.7530         3.391E-04
 32.0766         3.278E-04
 32.4034         3.170E-04
 32.7334         3.066E-04
 33.0668         2.964E-04
 33.4035         2.865E-04
 33.7435         2.769E-04
 34.0870         2.678E-04
 34.4338         2.589E-04
 34.7842         2.502E-04
 35.1381         2.418E-04
 35.4955         2.338E-04
 35.8564         2.260E-04
 36.2210         2.183E-04
 36.5892         2.109E-04
 36.9612         2.039E-04
 37.3368         1.970E-04
 37.7162         1.904E-04
 38.0994         1.838E-04
 38.4864         1.777E-04
 38.8772         1.717E-04
 39.2720         1.659E-04
 39.6708         1.602E-04
 40.0735         1.548E-04
 40.4803         1.498E-04
 40.8911         1.447E-04
 41.3060         1.397E-04
 41.7251         1.350E-04
 42.1483         1.304E-04
 42.5759         1.259E-04
 43.0076         1.215E-04
 43.4437         1.174E-04
 43.8842         1.134E-04
 44.3290         1.094E-04
 44.7783         1.056E-04
 45.2321         1.019E-04
 45.6905         9.846E-05
 46.1534         9.499E-05
 46.6210         9.163E-05
 47.0932         8.850E-05
 47.5701         8.544E-05
 48.0519         8.241E-05
 48.5384         7.950E-05
 49.0298         7.678E-05
 49.5261         7.410E-05
 50.0274         7.143E-05
 50.5337         6.892E-05
 51.0450         6.652E-05
 51.5615         6.414E-05
 52.0831         6.182E-05
 52.6100         5.963E-05
 53.1421         5.752E-05
 53.6795         5.541E-05
 54.2224         5.342E-05
 54.7706         5.153E-05
 55.3243         4.964E-05
 55.8836         4.783E-05
 56.4484         4.614E-05
 57.0189         4.447E-05
 57.5951         4.281E-05
 58.1771         4.127E-05
 58.7649         3.980E-05
 59.3586         3.830E-05
 59.9582         3.686E-05
 60.5638         3.555E-05
 61.1754         3.422E-05
 61.7932         3.290E-05
 62.4172         3.170E-05
 63.0473         3.053E-05
 63.6838         2.933E-05
 64.3267         2.824E-05
 64.9760         2.720E-05
 65.6318         2.614E-05
 66.2941         2.516E-05
 66.9630         2.424E-05
 67.6387         2.328E-05
 68.3211         2.242E-05
 69.0103         2.158E-05
 69.7065         2.071E-05
 70.4095         1.990E-05
 71.1196         1.915E-05
 71.8369         1.837E-05
 72.5612         1.763E-05
 73.2929         1.697E-05
 74.0318         1.627E-05
 74.7782         1.560E-05
 75.5320         1.501E-05
 76.2933         1.439E-05
 77.0623         1.380E-05

==> anc/Ge-cutoff.txt <==
Absorption cross section of a massless scalar particle on Ge atom.
Unit coupling constant is assumed, g=1.
Detection energy cut-off at 1 keV is imposed.

 Energy [keV]    cross section [barn]
  1.0224         1.926E-02
  1.0376         1.870E-02
  1.0530         1.702E-01
  1.0686         1.626E-01
  1.0843         1.554E-01
  1.1001         1.485E-01
  1.1161         1.419E-01
  1.1323         1.356E-01
  1.1486         3.955E-01
  1.1651         3.815E-01
  1.1818         3.679E-01
  1.1986         3.549E-01
  1.2156         4.199E-01
  1.2328         4.058E-01
  1.2501         3.922E-01
  1.2676         3.792E-01
  1.2853         3.667E-01
  1.3032         3.546E-01
  1.3212         3.428E-01
  1.3395         3.316E-01
  1.3579         3.207E-01
  1.3765         3.102E-01
  1.3952         3.000E-01
  1.4142         2.902E-01
  1.4333         2.807E-01
  1.4527         2.716E-01
  1.4722         2.628E-01
  1.4920         2.543E-01
  1.5119         2.461E-01
  1.5320         2.382E-01
  1.5524         2.305E-01
  1.5729         2.230E-01
  1.5936         2.159E-01
  1.6146         2.090E-01
  1.6357         2.023E-01
  1.6571         1.958E-01
  1.6787         1.896E-01
  1.7005         1.836E-01
  1.7225         1.778E-01
  1.7447         1.721E-01
  1.7672         1.667E-01
  1.7899         1.614E-01
  1.8128         1.564E-01
  1.8359         1.515E-01
  1.8593         1.467E-01
  1.8829         1.421E-01
  1.9067         1.376E-01
  1.9308         1.333E-01
  1.9551         1.307E-01
  1.9797         1.267E-01
  2.0045         1.227E-01
  2.0296         1.189E-01
  2.0549         1.152E-01
  2.0804         1.116E-01
  2.1062         1.081E-01
  2.1323         1.048E-01
  2.1586         1.016E-01
  2.1852         9.845E-02
  2.2121         9.540E-02
  2.2392         9.245E-02
  2.2666         4.437E-01
  2.2943         6.097E-01
  2.3223         5.895E-01
  2.3505         5.698E-01
  2.3790         5.508E-01
  2.4078         5.325E-01
  2.4369         5.147E-01
  2.4663         6.275E-01
  2.4960         6.081E-01
  2.5259         5.895E-01
  2.5562         5.713E-01
  2.5868         5.538E-01
  2.6177         5.368E-01
  2.6489         5.203E-01
  2.6804         5.043E-01
  2.7122         4.888E-01
  2.7443         4.738E-01
  2.7768         4.593E-01
  2.8095         4.453E-01
  2.8426         4.316E-01
  2.8761         4.184E-01
  2.9098         4.056E-01
  2.9440         3.932E-01
  2.9784         3.812E-01
  3.0132         3.695E-01
  3.0483         3.582E-01
  3.0838         3.471E-01
  3.1197         3.366E-01
  3.1559         3.263E-01
  3.1925         3.163E-01
  3.2294         3.067E-01
  3.2667         2.980E-01
  3.3044         2.889E-01
  3.3424         2.804E-01
  3.3809         2.714E-01
  3.4197         2.635E-01
  3.4589         2.554E-01
  3.4985         2.476E-01
  3.5385         2.400E-01
  3.5789         2.327E-01
  3.6197         2.256E-01
  3.6609         2.188E-01
  3.7025         2.121E-01
  3.7446         2.056E-01
  3.7870         1.994E-01
  3.8299         1.933E-01
  3.8732         1.874E-01
  3.9169         1.817E-01
  3.9611         1.762E-01
  4.0057         1.708E-01
  4.0508         1.656E-01
  4.0963         1.606E-01
  4.1423         1.557E-01
  4.1887         1.509E-01
  4.2356         1.463E-01
  4.2830         1.419E-01
  4.3309         1.376E-01
  4.3792         1.334E-01
  4.4280         1.293E-01
  4.4773         1.254E-01
  4.5270         1.212E-01
  4.5773         1.175E-01
  4.6281         1.137E-01
  4.6794         1.102E-01
  4.7312         1.069E-01
  4.7835         1.036E-01
  4.8364         1.004E-01
  4.8898         9.738E-02
  4.9437         9.440E-02
  4.9981         9.153E-02
  5.0531         8.875E-02
  5.1086         8.604E-02
  5.1647         8.342E-02
  5.2214         8.087E-02
  5.2786         7.841E-02
  5.3364         7.602E-02
  5.3948         7.371E-02
  5.4538         7.146E-02
  5.5133         6.929E-02
  5.5734         6.718E-02
  5.6342         6.513E-02
  5.6955         6.315E-02
  5.7575         6.123E-02
  5.8201         5.937E-02
  5.8833         5.756E-02
  5.9472         5.582E-02
  6.0116         5.412E-02
  6.0768         5.248E-02
  6.1425         5.088E-02
  6.2090         4.934E-02
  6.2761         4.783E-02
  6.3439         4.639E-02
  6.4123         4.498E-02
  6.4814         4.361E-02
  6.5513         4.229E-02
  6.6218         4.101E-02
  6.6930         3.977E-02
  6.7650         3.857E-02
  6.8376         3.740E-02
  6.9110         3.626E-02
  6.9851         3.516E-02
  7.0600         3.410E-02
  7.1356         3.307E-02
  7.2120         3.206E-02
  7.2891         3.109E-02
  7.3670         3.015E-02
  7.4457         2.924E-02
  7.5251         2.834E-02
  7.6054         2.749E-02
  7.6865         2.665E-02
  7.7683         2.585E-02
  7.8510         2.506E-02
  7.9346         2.431E-02
  8.0189         2.357E-02
  8.1041         2.285E-02
  8.1902         2.216E-02
  8.2771         2.149E-02
  8.3649         2.084E-02
  8.4535         2.022E-02
  8.5431         1.960E-02
  8.6335         1.901E-02
  8.7249         1.843E-02
  8.8171         1.788E-02
  8.9103         1.733E-02
  9.0044         1.681E-02
  9.0995         1.630E-02
  9.1955         1.581E-02
  9.2924         1.533E-02
  9.3904         1.486E-02
  9.4893         1.441E-02
  9.5892         1.397E-02
  9.6901         1.355E-02
  9.7920         1.314E-02
  9.8949         1.274E-02
  9.9989         1.236E-02
 10.1039         1.199E-02
 10.2099         1.163E-02
 10.3171         1.127E-02
 10.4252         1.094E-02
 10.5345         1.060E-02
 10.6449         1.028E-02
 10.7563         9.968E-03
 10.8689         9.669E-03
 10.9826         9.374E-03
 11.0974         9.092E-03
 11.2134         8.813E-03
 11.3306         8.547E-03
 11.4489         8.286E-03
 11.5684         8.036E-03
 11.6891         7.793E-03
 11.8110         7.556E-03
 11.9341         7.328E-03
 12.0584         7.106E-03
 12.1840         6.893E-03
 12.3109         5.753E-02
 12.4390         5.605E-02
 12.5684         5.459E-02
 12.6991         5.315E-02
 12.8311         5.174E-02
 12.9644         5.036E-02
 13.0991         4.901E-02
 13.2351         4.769E-02
 13.3725         4.639E-02
 13.5112         4.513E-02
 13.6513         4.389E-02
 13.7928         4.269E-02
 13.9358         4.152E-02
 14.0801         4.038E-02
 14.2260         3.926E-02
 14.3732         3.822E-02
 14.5220         3.715E-02
 14.6722         3.611E-02
 14.8239         3.510E-02
 14.9772         3.411E-02
 15.1320         3.315E-02
 15.2883         3.221E-02
 15.4462         3.130E-02
 15.6057         3.042E-02
 15.7667         2.955E-02
 15.9294         2.871E-02
 16.0937         2.790E-02
 16.2597         2.710E-02
 16.4273         2.633E-02
 16.5966         2.557E-02
 16.7675         2.484E-02
 16.9402         2.412E-02
 17.1146         2.343E-02
 17.2908         2.275E-02
 17.4687         2.210E-02
 17.6484         2.146E-02
 17.8299         2.084E-02
 18.0132         2.023E-02
 18.1983         1.965E-02
 18.3853         1.907E-02
 18.5742         1.852E-02
 18.7650         1.800E-02
 18.9576         1.747E-02
 19.1522         1.696E-02
 19.3487         1.646E-02
 19.5472         1.598E-02
 19.7477         1.551E-02
 19.9502         1.505E-02
 20.1547         1.460E-02
 20.3613         1.417E-02
 20.5699         1.375E-02
 20.7806         1.334E-02
 20.9934         1.295E-02
 21.2084         1.256E-02
 21.4255         1.219E-02
 21.6447         1.182E-02
 21.8662         1.147E-02
 22.0899         1.113E-02
 22.3158         1.079E-02
 22.5439         1.047E-02
 22.7744         1.015E-02
 23.0072         9.848E-03
 23.2422         9.551E-03
 23.4797         9.263E-03
 23.7195         8.983E-03
 23.9617         8.711E-03
 24.2063         8.446E-03
 24.4534         8.190E-03
 24.7029         7.941E-03
 24.9550         7.700E-03
 25.2095         7.463E-03
 25.4666         7.235E-03
 25.7263         7.013E-03
 25.9886         6.799E-03
 26.2535         6.589E-03
 26.5210         6.387E-03
 26.7913         6.190E-03
 27.0642         5.999E-03
 27.3398         5.813E-03
 27.6182         5.633E-03
 27.8994         5.458E-03
 28.1834         5.288E-03
 28.4703         5.124E-03
 28.7600         4.965E-03
 29.0526         4.811E-03
 29.3481         4.660E-03
 29.6466         4.514E-03
 29.9481         4.373E-03
 30.2526         4.236E-03
 30.5601         4.103E-03
 30.8708         3.974E-03
 31.1845         3.849E-03
 31.5013         3.727E-03
 31.8214         3.609E-03
 32.1446         3.495E-03
 32.4710         3.385E-03
 32.8008         3.277E-03
 33.1338         3.174E-03
 33.4701         3.073E-03
 33.8098         2.975E-03
 34.1529         2.880E-03
 34.4995         2.788E-03
 34.8495         2.699E-03
 35.2030         2.613E-03
 35.5600         2.529E-03
 35.9206         2.448E-03
 36.2849         2.369E-03
 36.6527         2.293E-03
 37.0243         2.219E-03
 37.3995         2.147E-03
 37.7785         2.078E-03
 38.1613         2.011E-03
 38.5479         1.946E-03
 38.9384         1.883E-03
 39.3328         1.821E-03
 39.7312         1.762E-03
 40.1335         1.704E-03
 40.5398         1.649E-03
 40.9502         1.595E-03
 41.3648         1.542E-03
 41.7834         1.492E-03
 42.2063         1.443E-03
 42.6333         1.396E-03
 43.0647         1.350E-03
 43.5003         1.305E-03
 43.9403         1.262E-03
 44.3848         1.220E-03
 44.8336         1.180E-03
 45.2870         1.141E-03
 45.7448         1.103E-03
 46.2073         1.067E-03
 46.6744         1.031E-03
 47.1461         9.969E-04
 47.6226         9.637E-04
 48.1039         9.317E-04
 48.5899         9.004E-04
 49.0808         8.704E-04
 49.5766         8.412E-04
 50.0774         8.134E-04
 50.5832         7.861E-04
 51.0940         7.600E-04
 51.6100         7.342E-04
 52.1311         7.097E-04
 52.6574         6.856E-04
 53.1890         6.625E-04
 53.7259         6.399E-04
 54.2682         6.183E-04
 54.8159         5.973E-04
 55.3690         5.771E-04
 55.9277         5.575E-04
 56.4920         5.385E-04
 57.0620         5.201E-04
 57.6376         5.023E-04
 58.2190         4.853E-04
 58.8062         4.684E-04
 59.3993         4.525E-04
 59.9983         4.369E-04
 60.6033         4.220E-04
 61.2143         4.074E-04
 61.8315         3.935E-04
 62.4548         3.800E-04
 63.0843         3.667E-04
 63.7202         3.541E-04
 64.3624         3.418E-04
 65.0110         3.300E-04
 65.6662         3.187E-04
 66.3278         3.077E-04
 66.9961         2.971E-04
 67.6711         2.867E-04
 68.3528         2.768E-04
 69.0414         2.672E-04
 69.7368         2.578E-04
 70.4392         2.488E-04
 71.1486         2.402E-04
 71.8651         2.319E-04
 72.5887         2.237E-04
 73.3196         2.159E-04
 74.0578         2.083E-04
 74.8034         2.012E-04
 75.5565         1.958E-04
 76.3170         1.895E-04
 77.0852         1.781E-04

==> anc/Ge-full.txt <==
Absorption cross section of a massless scalar particle on Ge atom.
Unit coupling constant is assumed, g=1.

 Energy [keV]    cross section [barn]
  0.1000         2.538E+01
  0.1070         2.481E+01
  0.1141         2.404E+01
  0.1213         2.312E+01
  0.1285         2.209E+01
  0.1358         2.102E+01
  0.1432         2.178E+01
  0.1506         2.158E+01
  0.1581         2.055E+01
  0.1657         1.954E+01
  0.1734         1.855E+01
  0.1812         1.759E+01
  0.1890         1.666E+01
  0.1969         1.576E+01
  0.2049         1.591E+01
  0.2130         1.508E+01
  0.2211         1.428E+01
  0.2293         1.353E+01
  0.2377         1.281E+01
  0.2460         1.212E+01
  0.2545         1.148E+01
  0.2631         1.087E+01
  0.2717         1.030E+01
  0.2805         9.758E+00
  0.2893         9.246E+00
  0.2982         8.764E+00
  0.3072         8.313E+00
  0.3163         7.886E+00
  0.3255         7.482E+00
  0.3348         7.100E+00
  0.3441         6.740E+00
  0.3536         6.402E+00
  0.3631         6.083E+00
  0.3728         5.782E+00
  0.3825         5.498E+00
  0.3924         5.230E+00
  0.4023         4.977E+00
  0.4124         4.736E+00
  0.4225         4.510E+00
  0.4327         4.296E+00
  0.4431         4.095E+00
  0.4535         3.904E+00
  0.4641         3.723E+00
  0.4747         3.552E+00
  0.4855         3.390E+00
  0.4964         3.235E+00
  0.5074         3.088E+00
  0.5185         2.950E+00
  0.5297         2.819E+00
  0.5410         2.694E+00
  0.5524         2.576E+00
  0.5639         2.464E+00
  0.5756         2.357E+00
  0.5874         2.256E+00
  0.5993         2.160E+00
  0.6113         2.068E+00
  0.6234         1.980E+00
  0.6357         1.897E+00
  0.6480         1.816E+00
  0.6605         1.740E+00
  0.6732         1.668E+00
  0.6859         1.600E+00
  0.6988         1.535E+00
  0.7118         1.470E+00
  0.7249         1.411E+00
  0.7382         1.354E+00
  0.7516         1.300E+00
  0.7651         1.248E+00
  0.7788         1.199E+00
  0.7926         1.151E+00
  0.8065         1.106E+00
  0.8206         1.063E+00
  0.8348         1.022E+00
  0.8492         9.820E-01
  0.8637         9.442E-01
  0.8784         9.080E-01
  0.8932         8.734E-01
  0.9081         8.402E-01
  0.9232         8.085E-01
  0.9385         7.780E-01
  0.9539         7.488E-01
  0.9694         7.208E-01
  0.9852         6.939E-01
  1.0010         6.682E-01
  1.0171         6.435E-01
  1.0332         6.199E-01
  1.0496         5.972E-01
  1.0661         5.754E-01
  1.0828         5.545E-01
  1.0996         5.344E-01
  1.1166         5.151E-01
  1.1338         4.967E-01
  1.1512         4.788E-01
  1.1687         4.617E-01
  1.1864         4.453E-01
  1.2043         4.294E-01
  1.2224         4.142E-01
  1.2406         3.997E-01
  1.2590         1.532E+00
  1.2776         1.631E+00
  1.2964         2.236E+00
  1.3154         2.281E+00
  1.3346         2.278E+00
  1.3539         2.251E+00
  1.3735         2.208E+00
  1.3933         2.158E+00
  1.4132         2.102E+00
  1.4334         2.044E+00
  1.4537         1.985E+00
  1.4743         2.187E+00
  1.4950         2.128E+00
  1.5160         2.067E+00
  1.5372         2.007E+00
  1.5586         1.948E+00
  1.5802         1.889E+00
  1.6020         1.832E+00
  1.6240         1.775E+00
  1.6463         1.720E+00
  1.6688         1.667E+00
  1.6915         1.615E+00
  1.7144         1.564E+00
  1.7376         1.515E+00
  1.7610         1.467E+00
  1.7846         1.420E+00
  1.8084         1.375E+00
  1.8325         1.331E+00
  1.8569         1.289E+00
  1.8815         1.248E+00
  1.9063         1.208E+00
  1.9314         1.169E+00
  1.9567         1.133E+00
  1.9823         1.097E+00
  2.0082         1.062E+00
  2.0343         1.028E+00
  2.0606         9.954E-01
  2.0872         9.636E-01
  2.1141         9.329E-01
  2.1413         9.031E-01
  2.1687         8.743E-01
  2.1964         8.464E-01
  2.2244         8.195E-01
  2.2527         7.934E-01
  2.2812         7.681E-01
  2.3100         7.437E-01
  2.3392         7.200E-01
  2.3686         6.971E-01
  2.3983         6.749E-01
  2.4283         6.534E-01
  2.4586         6.326E-01
  2.4892         6.125E-01
  2.5201         5.931E-01
  2.5513         5.742E-01
  2.5828         5.560E-01
  2.6147         5.384E-01
  2.6468         5.213E-01
  2.6793         5.048E-01
  2.7121         4.889E-01
  2.7453         4.734E-01
  2.7788         4.585E-01
  2.8126         4.440E-01
  2.8467         4.300E-01
  2.8812         4.165E-01
  2.9160         4.033E-01
  2.9512         3.906E-01
  2.9867         3.783E-01
  3.0226         3.664E-01
  3.0589         3.547E-01
  3.0955         3.436E-01
  3.1324         3.329E-01
  3.1698         3.224E-01
  3.2075         3.124E-01
  3.2456         3.025E-01
  3.2841         2.937E-01
  3.3229         2.845E-01
  3.3622         2.759E-01
  3.4018         2.672E-01
  3.4418         2.589E-01
  3.4823         2.507E-01
  3.5231         2.429E-01
  3.5644         2.353E-01
  3.6060         2.280E-01
  3.6481         2.209E-01
  3.6906         2.140E-01
  3.7335         2.073E-01
  3.7769         2.008E-01
  3.8207         1.946E-01
  3.8649         1.885E-01
  3.9096         1.827E-01
  3.9547         1.770E-01
  4.0002         1.715E-01
  4.0463         1.661E-01
  4.0927         1.609E-01
  4.1397         1.559E-01
  4.1871         1.511E-01
  4.2350         1.464E-01
  4.2834         1.418E-01
  4.3322         1.374E-01
  4.3815         1.332E-01
  4.4314         1.291E-01
  4.4817         1.250E-01
  4.5325         1.208E-01
  4.5839         1.170E-01
  4.6357         1.132E-01
  4.6881         1.096E-01
  4.7410         1.062E-01
  4.7945         1.029E-01
  4.8484         9.972E-02
  4.9029         9.664E-02
  4.9580         9.364E-02
  5.0136         9.074E-02
  5.0697         8.792E-02
  5.1264         8.519E-02
  5.1837         8.255E-02
  5.2416         8.000E-02
  5.3000         7.752E-02
  5.3590         7.511E-02
  5.4186         7.278E-02
  5.4788         7.054E-02
  5.5396         6.835E-02
  5.6011         6.624E-02
  5.6631         6.419E-02
  5.7257         6.221E-02
  5.7890         6.028E-02
  5.8529         5.843E-02
  5.9175         5.662E-02
  5.9827         5.488E-02
  6.0485         5.318E-02
  6.1150         5.155E-02
  6.1822         4.995E-02
  6.2500         4.842E-02
  6.3185         4.693E-02
  6.3877         4.548E-02
  6.4576         4.408E-02
  6.5282         4.272E-02
  6.5995         4.140E-02
  6.6715         4.015E-02
  6.7443         3.890E-02
  6.8177         3.771E-02
  6.8919         3.655E-02
  6.9669         3.543E-02
  7.0425         3.434E-02
  7.1190         3.329E-02
  7.1962         3.226E-02
  7.2742         3.128E-02
  7.3529         3.031E-02
  7.4325         2.939E-02
  7.5128         2.848E-02
  7.5940         2.761E-02
  7.6759         2.676E-02
  7.7587         2.594E-02
  7.8423         2.515E-02
  7.9268         2.437E-02
  8.0120         2.363E-02
  8.0982         2.290E-02
  8.1852         2.220E-02
  8.2730         2.152E-02
  8.3618         2.086E-02
  8.4514         2.023E-02
  8.5420         1.961E-02
  8.6334         1.901E-02
  8.7258         1.843E-02
  8.8190         1.786E-02
  8.9132         1.732E-02
  9.0084         1.679E-02
  9.1045         1.628E-02
  9.2015         1.578E-02
  9.2996         1.529E-02
  9.3986         1.482E-02
  9.4986         1.437E-02
  9.5996         1.393E-02
  9.7016         1.351E-02
  9.8047         1.310E-02
  9.9087         1.269E-02
 10.0138         1.231E-02
 10.1200         1.193E-02
 10.2272         1.157E-02
 10.3355         1.121E-02
 10.4449         1.087E-02
 10.5553         1.054E-02
 10.6669         1.022E-02
 10.7796         9.904E-03
 10.8934         9.605E-03
 11.0083         9.308E-03
 11.1245         9.026E-03
 11.2417         6.723E-02
 11.3601         6.796E-02
 11.4798         6.724E-02
 11.6006         6.600E-02
 11.7226         6.460E-02
 11.8459         6.312E-02
 11.9703         6.160E-02
 12.0960         6.008E-02
 12.2230         5.857E-02
 12.3513         5.706E-02
 12.4808         5.558E-02
 12.6116         5.411E-02
 12.7438         5.267E-02
 12.8772         5.126E-02
 13.0120         4.988E-02
 13.1482         4.852E-02
 13.2857         4.720E-02
 13.4245         4.591E-02
 13.5648         4.465E-02
 13.7065         4.342E-02
 13.8495         4.222E-02
 13.9940         4.105E-02
 14.1400         3.991E-02
 14.2874         3.884E-02
 14.4363         3.776E-02
 14.5867         3.670E-02
 14.7386         3.566E-02
 14.8920         3.466E-02
 15.0469         3.367E-02
 15.2034         3.272E-02
 15.3615         3.179E-02
 15.5211         3.088E-02
 15.6823         3.000E-02
 15.8452         2.914E-02
 16.0096         2.831E-02
 16.1758         2.750E-02
 16.3435         2.671E-02
 16.5130         2.594E-02
 16.6841         2.519E-02
 16.8570         2.446E-02
 17.0316         2.376E-02
 17.2079         2.307E-02
 17.3860         2.240E-02
 17.5659         2.175E-02
 17.7476         2.112E-02
 17.9311         2.050E-02
 18.1164         1.990E-02
 18.3036         1.932E-02
 18.4926         1.876E-02
 18.6836         1.822E-02
 18.8764         1.769E-02
 19.0712         1.717E-02
 19.2679         1.666E-02
 19.4666         1.617E-02
 19.6673         1.569E-02
 19.8700         1.523E-02
 20.0747         1.477E-02
 20.2815         1.434E-02
 20.4903         1.391E-02
 20.7012         1.349E-02
 20.9143         1.309E-02
 21.1294         1.270E-02
 21.3467         1.232E-02
 21.5662         1.195E-02
 21.7879         1.159E-02
 22.0118         1.124E-02
 22.2379         1.091E-02
 22.4663         1.058E-02
 22.6970         1.026E-02
 22.9300         9.948E-03
 23.1653         9.647E-03
 23.4030         9.355E-03
 23.6430         9.071E-03
 23.8855         8.796E-03
 24.1304         8.527E-03
 24.3777         8.268E-03
 24.6275         8.016E-03
 24.8798         7.770E-03
 25.1346         7.531E-03
 25.3920         7.301E-03
 25.6519         7.076E-03
 25.9144         6.859E-03
 26.1796         6.646E-03
 26.4474         6.442E-03
 26.7179         6.242E-03
 26.9911         6.049E-03
 27.2670         5.861E-03
 27.5457         5.679E-03
 27.8272         5.503E-03
 28.1115         5.331E-03
 28.3986         5.165E-03
 28.6886         5.004E-03
 28.9815         4.848E-03
 29.2773         4.696E-03
 29.5761         4.548E-03
 29.8779         4.406E-03
 30.1827         4.267E-03
 30.4906         4.133E-03
 30.8015         4.002E-03
 31.1155         3.876E-03
 31.4327         3.753E-03
 31.7530         3.634E-03
 32.0766         3.519E-03
 32.4034         3.407E-03
 32.7334         3.299E-03
 33.0668         3.194E-03
 33.4035         3.092E-03
 33.7435         2.994E-03
 34.0870         2.898E-03
 34.4338         2.805E-03
 34.7842         2.715E-03
 35.1381         2.628E-03
 35.4955         2.544E-03
 35.8564         2.462E-03
 36.2210         2.383E-03
 36.5892         2.306E-03
 36.9612         2.232E-03
 37.3368         2.159E-03
 37.7162         2.090E-03
 38.0994         2.022E-03
 38.4864         1.956E-03
 38.8772         1.892E-03
 39.2720         1.831E-03
 39.6708         1.771E-03
 40.0735         1.713E-03
 40.4803         1.657E-03
 40.8911         1.603E-03
 41.3060         1.550E-03
 41.7251         1.499E-03
 42.1483         1.450E-03
 42.5759         1.402E-03
 43.0076         1.356E-03
 43.4437         1.311E-03
 43.8842         1.267E-03
 44.3290         1.225E-03
 44.7783         1.185E-03
 45.2321         1.146E-03
 45.6905         1.107E-03
 46.1534         1.071E-03
 46.6210         1.035E-03
 47.0932         1.001E-03
 47.5701         9.671E-04
 48.0519         9.350E-04
 48.5384         9.037E-04
 49.0298         8.735E-04
 49.5261         8.441E-04
 50.0274         8.161E-04
 50.5337         7.888E-04
 51.0450         7.624E-04
 51.5615         7.366E-04
 52.0831         7.119E-04
 52.6100         6.877E-04
 53.1421         6.644E-04
 53.6795         6.418E-04
 54.2224         6.201E-04
 54.7706         5.990E-04
 55.3243         5.787E-04
 55.8836         5.590E-04
 56.4484         5.399E-04
 57.0189         5.216E-04
 57.5951         5.035E-04
 58.1771         4.865E-04
 58.7649         4.695E-04
 59.3586         4.536E-04
 59.9582         4.379E-04
 60.5638         4.230E-04
 61.1754         4.083E-04
 61.7932         3.944E-04
 62.4172         3.808E-04
 63.0473         3.675E-04
 63.6838         3.548E-04
 64.3267         3.424E-04
 64.9760         3.306E-04
 65.6318         3.193E-04
 66.2941         3.082E-04
 66.9630         2.976E-04
 67.6387         2.872E-04
 68.3211         2.772E-04
 69.0103         2.676E-04
 69.7065         2.582E-04
 70.4095         2.492E-04
 71.1196         2.405E-04
 71.8369         2.321E-04
 72.5612         2.240E-04
 73.2929         2.162E-04
 74.0318         2.086E-04
 74.7782         2.015E-04
 75.5320         1.960E-04
 76.2933         1.897E-04
 77.0623         1.783E-04

==> anc/I-cutoff.txt <==
Absorption cross section of a massless scalar particle on I atom.
Unit coupling constant is assumed, g=1.
Detection energy cut-off at 1 keV is imposed.

 Energy [keV]    cross section [barn]
  1.0224         2.323E-02
  1.0376         3.236E-02
  1.0530         3.153E-02
  1.0686         3.696E-01
  1.0843         3.574E-01
  1.1001         3.455E-01
  1.1161         3.339E-01
  1.1323         3.228E-01
  1.1486         4.595E-01
  1.1651         5.162E-01
  1.1818         5.007E-01
  1.1986         4.858E-01
  1.2156         5.296E-01
  1.2328         5.141E-01
  1.2501         4.991E-01
  1.2676         4.846E-01
  1.2853         4.706E-01
  1.3032         4.571E-01
  1.3212         4.439E-01
  1.3395         4.313E-01
  1.3579         4.188E-01
  1.3765         4.066E-01
  1.3952         3.950E-01
  1.4142         3.836E-01
  1.4333         3.728E-01
  1.4527         3.667E-01
  1.4722         3.581E-01
  1.4920         3.477E-01
  1.5119         3.378E-01
  1.5320         3.283E-01
  1.5524         3.188E-01
  1.5729         3.106E-01
  1.5936         3.017E-01
  1.6146         2.972E-01
  1.6357         2.886E-01
  1.6571         9.021E-01
  1.6787         1.289E+00
  1.7005         1.243E+00
  1.7225         1.200E+00
  1.7447         1.157E+00
  1.7672         1.116E+00
  1.7899         1.076E+00
  1.8128         1.038E+00
  1.8359         1.001E+00
  1.8593         9.652E-01
  1.8829         9.308E-01
  1.9067         1.225E+00
  1.9308         1.186E+00
  1.9551         1.148E+00
  1.9797         1.264E+00
  2.0045         1.225E+00
  2.0296         1.187E+00
  2.0549         1.150E+00
  2.0804         1.114E+00
  2.1062         1.183E+00
  2.1323         1.147E+00
  2.1586         1.112E+00
  2.1852         1.079E+00
  2.2121         1.046E+00
  2.2392         1.015E+00
  2.2666         9.844E-01
  2.2943         9.550E-01
  2.3223         9.264E-01
  2.3505         8.988E-01
  2.3790         8.720E-01
  2.4078         8.459E-01
  2.4369         8.208E-01
  2.4663         7.963E-01
  2.4960         7.727E-01
  2.5259         7.491E-01
  2.5562         7.268E-01
  2.5868         7.053E-01
  2.6177         6.839E-01
  2.6489         6.636E-01
  2.6804         6.439E-01
  2.7122         6.249E-01
  2.7443         6.063E-01
  2.7768         5.884E-01
  2.8095         5.720E-01
  2.8426         5.550E-01
  2.8761         5.386E-01
  2.9098         5.233E-01
  2.9440         5.078E-01
  2.9784         4.928E-01
  3.0132         4.782E-01
  3.0483         4.641E-01
  3.0838         4.503E-01
  3.1197         4.370E-01
  3.1559         4.241E-01
  3.1925         4.116E-01
  3.2294         3.995E-01
  3.2667         3.877E-01
  3.3044         3.763E-01
  3.3424         3.652E-01
  3.3809         3.545E-01
  3.4197         3.441E-01
  3.4589         3.339E-01
  3.4985         3.241E-01
  3.5385         3.146E-01
  3.5789         3.038E-01
  3.6197         2.948E-01
  3.6609         2.860E-01
  3.7025         2.767E-01
  3.7446         2.686E-01
  3.7870         2.607E-01
  3.8299         2.530E-01
  3.8732         2.456E-01
  3.9169         2.384E-01
  3.9611         2.314E-01
  4.0057         2.246E-01
  4.0508         2.180E-01
  4.0963         2.116E-01
  4.1423         2.054E-01
  4.1887         1.994E-01
  4.2356         1.935E-01
  4.2830         1.879E-01
  4.3309         1.824E-01
  4.3792         1.771E-01
  4.4280         1.719E-01
  4.4773         1.669E-01
  4.5270         1.620E-01
  4.5773         1.573E-01
  4.6281         1.527E-01
  4.6794         1.482E-01
  4.7312         1.439E-01
  4.7835         1.397E-01
  4.8364         1.357E-01
  4.8898         1.317E-01
  4.9437         1.279E-01
  4.9981         1.242E-01
  5.0531         1.206E-01
  5.1086         1.171E-01
  5.1647         1.137E-01
  5.2214         1.104E-01
  5.2786         1.072E-01
  5.3364         1.040E-01
  5.3948         1.010E-01
  5.4538         9.809E-02
  5.5133         9.526E-02
  5.5734         9.249E-02
  5.6342         2.902E-01
  5.6955         2.817E-01
  5.7575         2.735E-01
  5.8201         2.655E-01
  5.8833         2.577E-01
  5.9472         3.488E-01
  6.0116         3.387E-01
  6.0768         3.288E-01
  6.1425         3.191E-01
  6.2090         3.097E-01
  6.2761         3.588E-01
  6.3439         3.489E-01
  6.4123         3.394E-01
  6.4814         3.300E-01
  6.5513         3.209E-01
  6.6218         3.120E-01
  6.6930         3.036E-01
  6.7650         2.952E-01
  6.8376         2.870E-01
  6.9110         2.790E-01
  6.9851         2.712E-01
  7.0600         2.636E-01
  7.1356         2.566E-01
  7.2120         2.496E-01
  7.2891         2.427E-01
  7.3670         2.358E-01
  7.4457         2.292E-01
  7.5251         2.227E-01
  7.6054         2.165E-01
  7.6865         2.104E-01
  7.7683         2.045E-01
  7.8510         1.987E-01
  7.9346         1.931E-01
  8.0189         1.876E-01
  8.1041         1.823E-01
  8.1902         1.771E-01
  8.2771         1.721E-01
  8.3649         1.672E-01
  8.4535         1.625E-01
  8.5431         1.579E-01
  8.6335         1.534E-01
  8.7249         1.490E-01
  8.8171         1.448E-01
  8.9103         1.407E-01
  9.0044         1.367E-01
  9.0995         1.328E-01
  9.1955         1.290E-01
  9.2924         1.254E-01
  9.3904         1.218E-01
  9.4893         1.183E-01
  9.5892         1.149E-01
  9.6901         1.117E-01
  9.7920         1.085E-01
  9.8949         1.053E-01
  9.9989         1.023E-01
 10.1039         9.939E-02
 10.2099         9.655E-02
 10.3171         9.377E-02
 10.4252         9.114E-02
 10.5345         8.852E-02
 10.6449         8.597E-02
 10.7563         8.350E-02
 10.8689         8.108E-02
 10.9826         7.875E-02
 11.0974         7.647E-02
 11.2134         7.425E-02
 11.3306         7.233E-02
 11.4489         7.024E-02
 11.5684         6.820E-02
 11.6891         6.622E-02
 11.8110         6.433E-02
 11.9341         6.245E-02
 12.0584         6.064E-02
 12.1840         5.895E-02
 12.3109         5.723E-02
 12.4390         5.556E-02
 12.5684         5.394E-02
 12.6991         5.236E-02
 12.8311         5.083E-02
 12.9644         4.934E-02
 13.0991         4.789E-02
 13.2351         4.649E-02
 13.3725         4.513E-02
 13.5112         4.381E-02
 13.6513         4.251E-02
 13.7928         4.127E-02
 13.9358         4.006E-02
 14.0801         3.888E-02
 14.2260         3.773E-02
 14.3732         3.663E-02
 14.5220         3.555E-02
 14.6722         3.450E-02
 14.8239         3.348E-02
 14.9772         3.249E-02
 15.1320         3.154E-02
 15.2883         3.060E-02
 15.4462         2.952E-02
 15.6057         2.864E-02
 15.7667         2.779E-02
 15.9294         2.695E-02
 16.0937         2.615E-02
 16.2597         2.536E-02
 16.4273         2.451E-02
 16.5966         2.377E-02
 16.7675         2.306E-02
 16.9402         2.237E-02
 17.1146         2.169E-02
 17.2908         2.104E-02
 17.4687         2.041E-02
 17.6484         1.979E-02
 17.8299         1.919E-02
 18.0132         1.861E-02
 18.1983         1.805E-02
 18.3853         1.750E-02
 18.5742         1.698E-02
 18.7650         1.646E-02
 18.9576         1.597E-02
 19.1522         1.548E-02
 19.3487         1.501E-02
 19.5472         1.455E-02
 19.7477         1.411E-02
 19.9502         1.368E-02
 20.1547         1.326E-02
 20.3613         1.286E-02
 20.5699         1.246E-02
 20.7806         1.208E-02
 20.9934         1.171E-02
 21.2084         1.135E-02
 21.4255         1.101E-02
 21.6447         1.067E-02
 21.8662         1.034E-02
 22.0899         1.002E-02
 22.3158         9.718E-03
 22.5439         9.420E-03
 22.7744         9.130E-03
 23.0072         8.850E-03
 23.2422         8.577E-03
 23.4797         8.312E-03
 23.7195         8.057E-03
 23.9617         7.807E-03
 24.2063         7.566E-03
 24.4534         7.330E-03
 24.7029         7.104E-03
 24.9550         6.882E-03
 25.2095         6.670E-03
 25.4666         6.461E-03
 25.7263         6.261E-03
 25.9886         6.067E-03
 26.2535         5.879E-03
 26.5210         5.696E-03
 26.7913         5.518E-03
 27.0642         5.347E-03
 27.3398         5.179E-03
 27.6182         5.019E-03
 27.8994         4.861E-03
 28.1834         4.711E-03
 28.4703         4.562E-03
 28.7600         4.421E-03
 29.0526         4.280E-03
 29.3481         4.148E-03
 29.6466         4.016E-03
 29.9481         3.890E-03
 30.2526         3.767E-03
 30.5601         3.649E-03
 30.8708         3.533E-03
 31.1845         3.422E-03
 31.5013         3.314E-03
 31.8214         3.209E-03
 32.1446         3.108E-03
 32.4710         3.009E-03
 32.8008         2.915E-03
 33.1338         2.822E-03
 33.4701         2.734E-03
 33.8098         2.647E-03
 34.1529         2.565E-03
 34.4995         1.964E-02
 34.8495         1.920E-02
 35.2030         1.870E-02
 35.5600         1.817E-02
 35.9206         1.765E-02
 36.2849         1.715E-02
 36.6527         1.666E-02
 37.0243         1.619E-02
 37.3995         1.572E-02
 37.7785         1.527E-02
 38.1613         1.482E-02
 38.5479         1.439E-02
 38.9384         1.397E-02
 39.3328         1.356E-02
 39.7312         1.316E-02
 40.1335         1.277E-02
 40.5398         1.239E-02
 40.9502         1.202E-02
 41.3648         1.166E-02
 41.7834         1.131E-02
 42.2063         1.097E-02
 42.6333         1.064E-02
 43.0647         1.031E-02
 43.5003         1.000E-02
 43.9403         9.697E-03
 44.3848         9.399E-03
 44.8336         9.110E-03
 45.2870         8.828E-03
 45.7448         8.554E-03
 46.2073         8.287E-03
 46.6744         8.028E-03
 47.1461         7.778E-03
 47.6226         7.533E-03
 48.1039         7.297E-03
 48.5899         7.066E-03
 49.0808         6.843E-03
 49.5766         6.625E-03
 50.0774         6.416E-03
 50.5832         6.211E-03
 51.0940         6.013E-03
 51.6100         5.820E-03
 52.1311         5.634E-03
 52.6574         5.453E-03
 53.1890         5.278E-03
 53.7259         5.107E-03
 54.2682         4.942E-03
 54.8159         4.782E-03
 55.3690         4.626E-03
 55.9277         4.476E-03
 56.4920         4.329E-03
 57.0620         4.187E-03
 57.6376         4.050E-03
 58.2190         3.917E-03
 58.8062         3.787E-03
 59.3993         3.662E-03
 59.9983         3.540E-03
 60.6033         3.422E-03
 61.2143         3.308E-03
 61.8315         3.198E-03
 62.4548         3.091E-03
 63.0843         2.987E-03
 63.7202         2.886E-03
 64.3624         2.788E-03
 65.0110         2.694E-03
 65.6662         2.602E-03
 66.3278         2.514E-03
 66.9961         2.428E-03
 67.6711         2.345E-03
 68.3528         2.264E-03
 69.0414         2.188E-03
 69.7368         2.118E-03
 70.4392         2.046E-03
 71.1486         1.968E-03
 71.8651         1.903E-03
 72.5887         1.837E-03
 73.3196         1.773E-03
 74.0578         1.710E-03
 74.8034         1.645E-03
 75.5565         1.583E-03
 76.3170         1.532E-03
 77.0852         1.474E-03
 77.8611         1.426E-03
 78.6447         1.362E-03
 79.4362         1.313E-03
 80.2355         1.267E-03
 81.0429         1.213E-03
 81.8583         1.188E-03
 82.6819         1.141E-03
 83.5138         1.090E-03
 84.3539         1.055E-03
 85.2025         1.005E-03
 86.0595         9.823E-04
 86.9251         9.558E-04
 87.7994         9.103E-04
 88.6824         8.724E-04
 89.5742         8.669E-04
 90.4750         8.292E-04

==> anc/I-full.txt <==
Absorption cross section of a massless scalar particle on I atom.
Unit coupling constant is assumed, g=1.

 Energy [keV]    cross section [barn] 
  0.1000         3.781E+00
  0.1070         2.712E+00
  0.1141         2.172E+00
  0.1213         1.958E+00
  0.1285         1.927E+00
  0.1358         2.003E+00
  0.1432         2.136E+00
  0.1506         3.932E+00
  0.1581         4.056E+00
  0.1657         4.780E+00
  0.1734         4.880E+00
  0.1812         4.969E+00
  0.1890         5.040E+00
  0.1969         5.089E+00
  0.2049         5.121E+00
  0.2130         5.873E+00
  0.2211         5.851E+00
  0.2293         5.813E+00
  0.2377         5.758E+00
  0.2460         5.689E+00
  0.2545         5.608E+00
  0.2631         5.527E+00
  0.2717         5.441E+00
  0.2805         5.343E+00
  0.2893         5.229E+00
  0.2982         5.116E+00
  0.3072         4.993E+00
  0.3163         4.862E+00
  0.3255         4.736E+00
  0.3348         4.606E+00
  0.3441         4.479E+00
  0.3536         4.353E+00
  0.3631         4.228E+00
  0.3728         4.104E+00
  0.3825         3.982E+00
  0.3924         3.861E+00
  0.4023         3.741E+00
  0.4124         3.624E+00
  0.4225         3.507E+00
  0.4327         3.395E+00
  0.4431         3.286E+00
  0.4535         3.180E+00
  0.4641         3.076E+00
  0.4747         2.976E+00
  0.4855         2.878E+00
  0.4964         2.784E+00
  0.5074         2.692E+00
  0.5185         2.603E+00
  0.5297         2.517E+00
  0.5410         2.434E+00
  0.5524         2.353E+00
  0.5639         2.275E+00
  0.5756         2.200E+00
  0.5874         2.127E+00
  0.5993         2.056E+00
  0.6113         1.988E+00
  0.6234         1.922E+00
  0.6357         1.858E+00
  0.6480         1.294E+01
  0.6605         1.646E+01
  0.6732         1.298E+01
  0.6859         1.151E+01
  0.6988         1.065E+01
  0.7118         1.008E+01
  0.7249         9.674E+00
  0.7382         9.344E+00
  0.7516         9.047E+00
  0.7651         8.765E+00
  0.7788         8.495E+00
  0.7926         8.233E+00
  0.8065         7.975E+00
  0.8206         7.720E+00
  0.8348         7.469E+00
  0.8492         7.221E+00
  0.8637         6.978E+00
  0.8784         6.738E+00
  0.8932         6.504E+00
  0.9081         7.087E+00
  0.9232         6.887E+00
  0.9385         6.679E+00
  0.9539         6.470E+00
  0.9694         6.600E+00
  0.9852         6.405E+00
  1.0010         6.209E+00
  1.0171         6.014E+00
  1.0332         5.823E+00
  1.0496         5.636E+00
  1.0661         5.454E+00
  1.0828         5.276E+00
  1.0996         5.103E+00
  1.1166         5.168E+00
  1.1338         5.004E+00
  1.1512         4.845E+00
  1.1687         4.689E+00
  1.1864         4.538E+00
  1.2043         4.391E+00
  1.2224         4.250E+00
  1.2406         4.112E+00
  1.2590         3.979E+00
  1.2776         3.850E+00
  1.2964         3.725E+00
  1.3154         3.605E+00
  1.3346         3.488E+00
  1.3539         3.376E+00
  1.3735         3.267E+00
  1.3933         3.161E+00
  1.4132         3.059E+00
  1.4334         2.961E+00
  1.4537         2.870E+00
  1.4743         2.780E+00
  1.4950         2.691E+00
  1.5160         2.605E+00
  1.5372         2.521E+00
  1.5586         2.441E+00
  1.5802         2.364E+00
  1.6020         2.288E+00
  1.6240         2.219E+00
  1.6463         2.149E+00
  1.6688         2.080E+00
  1.6915         2.014E+00
  1.7144         1.952E+00
  1.7376         1.890E+00
  1.7610         1.831E+00
  1.7846         1.773E+00
  1.8084         1.717E+00
  1.8325         1.663E+00
  1.8569         1.611E+00
  1.8815         1.560E+00
  1.9063         1.511E+00
  1.9314         1.464E+00
  1.9567         1.418E+00
  1.9823         1.373E+00
  2.0082         1.330E+00
  2.0343         1.289E+00
  2.0606         1.248E+00
  2.0872         1.209E+00
  2.1141         1.172E+00
  2.1413         1.135E+00
  2.1687         1.100E+00
  2.1964         1.065E+00
  2.2244         1.032E+00
  2.2527         1.000E+00
  2.2812         9.688E-01
  2.3100         9.387E-01
  2.3392         9.098E-01
  2.3686         8.817E-01
  2.3983         8.545E-01
  2.4283         8.282E-01
  2.4586         8.026E-01
  2.4892         7.780E-01
  2.5201         7.535E-01
  2.5513         7.304E-01
  2.5828         7.080E-01
  2.6147         6.859E-01
  2.6468         6.649E-01
  2.6793         6.446E-01
  2.7121         6.249E-01
  2.7453         6.057E-01
  2.7788         5.873E-01
  2.8126         5.705E-01
  2.8467         5.530E-01
  2.8812         5.361E-01
  2.9160         5.205E-01
  2.9512         5.046E-01
  2.9867         4.892E-01
  3.0226         4.744E-01
  3.0589         4.599E-01
  3.0955         4.460E-01
  3.1324         4.324E-01
  3.1698         4.193E-01
  3.2075         4.066E-01
  3.2456         3.944E-01
  3.2841         3.824E-01
  3.3229         3.709E-01
  3.3622         3.597E-01
  3.4018         3.488E-01
  3.4418         3.383E-01
  3.4823         3.281E-01
  3.5231         3.182E-01
  3.5644         3.071E-01
  3.6060         2.978E-01
  3.6481         2.886E-01
  3.6906         2.799E-01
  3.7335         2.707E-01
  3.7769         2.626E-01
  3.8207         2.547E-01
  3.8649         2.470E-01
  3.9096         2.396E-01
  3.9547         2.324E-01
  4.0002         2.254E-01
  4.0463         2.186E-01
  4.0927         2.121E-01
  4.1397         2.057E-01
  4.1871         1.996E-01
  4.2350         1.936E-01
  4.2834         1.878E-01
  4.3322         1.822E-01
  4.3815         1.768E-01
  4.4314         1.715E-01
  4.4817         1.664E-01
  4.5325         1.614E-01
  4.5839         1.567E-01
  4.6357         4.290E-01
  4.6881         4.400E-01
  4.7410         4.377E-01
  4.7945         4.309E-01
  4.8484         4.222E-01
  4.9029         4.133E-01
  4.9580         5.385E-01
  5.0136         5.323E-01
  5.0697         5.219E-01
  5.1264         5.100E-01
  5.1837         4.980E-01
  5.2416         4.851E-01
  5.3000         5.428E-01
  5.3590         5.304E-01
  5.4186         5.174E-01
  5.4788         5.043E-01
  5.5396         4.915E-01
  5.6011         4.785E-01
  5.6631         4.657E-01
  5.7257         4.532E-01
  5.7890         4.410E-01
  5.8529         4.290E-01
  5.9175         4.173E-01
  5.9827         4.058E-01
  6.0485         3.946E-01
  6.1150         3.837E-01
  6.1822         3.730E-01
  6.2500         3.627E-01
  6.3185         3.526E-01
  6.3877         3.428E-01
  6.4576         3.332E-01
  6.5282         3.239E-01
  6.5995         3.148E-01
  6.6715         3.062E-01
  6.7443         2.975E-01
  6.8177         2.892E-01
  6.8919         2.810E-01
  6.9669         2.731E-01
  7.0425         2.654E-01
  7.1190         2.579E-01
  7.1962         2.511E-01
  7.2742         2.440E-01
  7.3529         2.371E-01
  7.4325         2.303E-01
  7.5128         2.237E-01
  7.5940         2.174E-01
  7.6759         2.112E-01
  7.7587         2.051E-01
  7.8423         1.993E-01
  7.9268         1.936E-01
  8.0120         1.880E-01
  8.0982         1.827E-01
  8.1852         1.774E-01
  8.2730         1.724E-01
  8.3618         1.674E-01
  8.4514         1.626E-01
  8.5420         1.579E-01
  8.6334         1.534E-01
  8.7258         1.490E-01
  8.8190         1.448E-01
  8.9132         1.406E-01
  9.0084         1.366E-01
  9.1045         1.326E-01
  9.2015         1.288E-01
  9.2996         1.251E-01
  9.3986         1.215E-01
  9.4986         1.180E-01
  9.5996         1.146E-01
  9.7016         1.113E-01
  9.8047         1.081E-01
  9.9087         1.049E-01
 10.0138         1.019E-01
 10.1200         9.895E-02
 10.2272         9.610E-02
 10.3355         9.331E-02
 10.4449         9.066E-02
 10.5553         8.803E-02
 10.6669         8.547E-02
 10.7796         8.304E-02
 10.8934         8.057E-02
 11.0083         7.823E-02
 11.1245         7.595E-02
 11.2417         7.394E-02
 11.3601         7.180E-02
 11.4798         6.971E-02
 11.6006         6.767E-02
 11.7226         6.569E-02
 11.8459         6.379E-02
 11.9703         6.192E-02
 12.0960         6.011E-02
 12.2230         5.841E-02
 12.3513         5.670E-02
 12.4808         5.503E-02
 12.6116         5.341E-02
 12.7438         5.183E-02
 12.8772         5.031E-02
 13.0120         4.882E-02
 13.1482         4.738E-02
 13.2857         4.599E-02
 13.4245         4.462E-02
 13.5648         4.331E-02
 13.7065         4.202E-02
 13.8495         4.078E-02
 13.9940         3.958E-02
 14.1400         3.841E-02
 14.2874         3.726E-02
 14.4363         3.616E-02
 14.5867         3.509E-02
 14.7386         3.405E-02
 14.8920         3.304E-02
 15.0469         3.206E-02
 15.2034         3.111E-02
 15.3615         3.018E-02
 15.5211         2.910E-02
 15.6823         2.823E-02
 15.8452         2.738E-02
 16.0096         2.656E-02
 16.1758         2.576E-02
 16.3435         2.488E-02
 16.5130         2.414E-02
 16.6841         2.340E-02
 16.8570         2.270E-02
 17.0316         2.201E-02
 17.2079         2.134E-02
 17.3860         2.070E-02
 17.5659         2.007E-02
 17.7476         1.946E-02
 17.9311         1.887E-02
 18.1164         1.830E-02
 18.3036         1.774E-02
 18.4926         1.720E-02
 18.6836         1.668E-02
 18.8764         1.617E-02
 19.0712         1.568E-02
 19.2679         1.520E-02
 19.4666         1.473E-02
 19.6673         1.429E-02
 19.8700         1.385E-02
 20.0747         1.342E-02
 20.2815         1.301E-02
 20.4903         1.261E-02
 20.7012         1.222E-02
 20.9143         1.185E-02
 21.1294         1.148E-02
 21.3467         1.113E-02
 21.5662         1.079E-02
 21.7879         1.046E-02
 22.0118         1.014E-02
 22.2379         9.820E-03
 22.4663         9.520E-03
 22.6970         9.225E-03
 22.9300         8.941E-03
 23.1653         8.665E-03
 23.4030         8.396E-03
 23.6430         8.137E-03
 23.8855         7.883E-03
 24.1304         7.639E-03
 24.3777         7.401E-03
 24.6275         7.172E-03
 24.8798         6.947E-03
 25.1346         6.732E-03
 25.3920         6.520E-03
 25.6519         6.318E-03
 25.9144         6.121E-03
 26.1796         5.930E-03
 26.4474         5.746E-03
 26.7179         5.565E-03
 26.9911         5.392E-03
 27.2670         5.223E-03
 27.5457         5.061E-03
 27.8272         4.901E-03
 28.1115         4.749E-03
 28.3986         4.599E-03
 28.6886         4.455E-03
 28.9815         4.314E-03
 29.2773         4.179E-03
 29.5761         4.047E-03
 29.8779         3.919E-03
 30.1827         3.795E-03
 30.4906         3.676E-03
 30.8015         3.558E-03
 31.1155         3.446E-03
 31.4327         3.336E-03
 31.7530         3.231E-03
 32.0766         3.127E-03
 32.4034         3.029E-03
 32.7334         2.934E-03
 33.0668         2.840E-03
 33.4035         1.987E-02
 33.7435         2.048E-02
 34.0870         2.017E-02
 34.4338         1.973E-02
 34.7842         1.930E-02
 35.1381         1.879E-02
 35.4955         1.826E-02
 35.8564         1.775E-02
 36.2210         1.724E-02
 36.5892         1.675E-02
 36.9612         1.627E-02
 37.3368         1.580E-02
 37.7162         1.534E-02
 38.0994         1.489E-02
 38.4864         1.446E-02
 38.8772         1.404E-02
 39.2720         1.362E-02
 39.6708         1.322E-02
 40.0735         1.283E-02
 40.4803         1.245E-02
 40.8911         1.207E-02
 41.3060         1.171E-02
 41.7251         1.136E-02
 42.1483         1.101E-02
 42.5759         1.068E-02
 43.0076         1.035E-02
 43.4437         1.004E-02
 43.8842         9.736E-03
 44.3290         9.436E-03
 44.7783         9.146E-03
 45.2321         8.862E-03
 45.6905         8.586E-03
 46.1534         8.319E-03
 46.6210         8.057E-03
 47.0932         7.806E-03
 47.5701         7.559E-03
 48.0519         7.322E-03
 48.5384         7.090E-03
 49.0298         6.866E-03
 49.5261         6.647E-03
 50.0274         6.436E-03
 50.5337         6.231E-03
 51.0450         6.032E-03
 51.5615         5.838E-03
 52.0831         5.651E-03
 52.6100         5.469E-03
 53.1421         5.293E-03
 53.6795         5.121E-03
 54.2224         4.956E-03
 54.7706         4.795E-03
 55.3243         4.639E-03
 55.8836         4.487E-03
 56.4484         4.340E-03
 57.0189         4.198E-03
 57.5951         4.060E-03
 58.1771         3.927E-03
 58.7649         3.796E-03
 59.3586         3.670E-03
 59.9582         3.548E-03
 60.5638         3.430E-03
 61.1754         3.315E-03
 61.7932         3.204E-03
 62.4172         3.097E-03
 63.0473         2.992E-03
 63.6838         2.892E-03
 64.3267         2.793E-03
 64.9760         2.699E-03
 65.6318         2.607E-03
 66.2941         2.518E-03
 66.9630         2.432E-03
 67.6387         2.349E-03
 68.3211         2.268E-03
 69.0103         2.191E-03
 69.7065         2.121E-03
 70.4095         2.047E-03
 71.1196         1.971E-03
 71.8369         1.906E-03
 72.5612         1.840E-03
 73.2929         1.775E-03
 74.0318         1.712E-03
 74.7782         1.652E-03
 75.5320         1.590E-03
 76.2933         1.534E-03
 77.0623         1.476E-03
 77.8389         1.421E-03
 78.6233         1.364E-03
 79.4155         1.315E-03
 80.2157         1.268E-03
 81.0239         1.214E-03
 81.8402         1.189E-03
 82.6646         1.141E-03
 83.4972         1.091E-03
 84.3382         1.056E-03
 85.1876         1.002E-03
 86.0455         9.828E-04
 86.9120         9.557E-04
 87.7871         9.106E-04

==> anc/Na-cutoff.txt <==
Absorption cross section of a massless scalar particle on Na atom.
Unit coupling constant is assumed, g=1.
Detection energy cut-off at 1 keV is imposed.

 Energy [keV]    cross section [barn]
  1.0073         8.279E-04
  1.0224         8.024E-04
  1.0376         7.754E-04
  1.0530         1.834E-02
  1.0686         1.753E-02
  1.0843         4.967E-02
  1.1001         4.788E-02
  1.1161         4.614E-02
  1.1323         4.446E-02
  1.1486         4.286E-02
  1.1651         4.134E-02
  1.1818         3.985E-02
  1.1986         3.841E-02
  1.2156         3.703E-02
  1.2328         3.572E-02
  1.2501         3.445E-02
  1.2676         3.323E-02
  1.2853         3.206E-02
  1.3032         3.093E-02
  1.3212         2.984E-02
  1.3395         2.880E-02
  1.3579         2.778E-02
  1.3765         2.681E-02
  1.3952         2.588E-02
  1.4142         2.499E-02
  1.4333         2.411E-02
  1.4527         2.327E-02
  1.4722         2.248E-02
  1.4920         2.170E-02
  1.5119         2.094E-02
  1.5320         2.024E-02
  1.5524         1.954E-02
  1.5729         1.888E-02
  1.5936         1.822E-02
  1.6146         1.760E-02
  1.6357         1.701E-02
  1.6571         1.642E-02
  1.6787         1.587E-02
  1.7005         1.534E-02
  1.7225         1.481E-02
  1.7447         1.431E-02
  1.7672         1.384E-02
  1.7899         1.354E-02
  1.8128         1.307E-02
  1.8359         1.264E-02
  1.8593         1.222E-02
  1.8829         1.180E-02
  1.9067         1.141E-02
  1.9308         1.103E-02
  1.9551         1.066E-02
  1.9797         1.031E-02
  2.0045         9.964E-03
  2.0296         9.632E-03
  2.0549         9.310E-03
  2.0804         9.008E-03
  2.1062         1.632E-01
  2.1323         1.579E-01
  2.1586         1.528E-01
  2.1852         1.479E-01
  2.2121         1.432E-01
  2.2392         1.386E-01
  2.2666         1.341E-01
  2.2943         1.298E-01
  2.3223         1.257E-01
  2.3505         1.216E-01
  2.3790         1.177E-01
  2.4078         1.139E-01
  2.4369         1.103E-01
  2.4663         1.067E-01
  2.4960         1.033E-01
  2.5259         9.997E-02
  2.5562         9.675E-02
  2.5868         9.363E-02
  2.6177         9.062E-02
  2.6489         8.770E-02
  2.6804         8.488E-02
  2.7122         8.215E-02
  2.7443         7.951E-02
  2.7768         7.695E-02
  2.8095         7.448E-02
  2.8426         7.209E-02
  2.8761         6.978E-02
  2.9098         6.754E-02
  2.9440         6.538E-02
  2.9784         6.328E-02
  3.0132         6.125E-02
  3.0483         5.928E-02
  3.0838         5.738E-02
  3.1197         5.554E-02
  3.1559         5.375E-02
  3.1925         5.203E-02
  3.2294         5.035E-02
  3.2667         4.874E-02
  3.3044         4.717E-02
  3.3424         4.565E-02
  3.3809         4.418E-02
  3.4197         4.276E-02
  3.4589         4.139E-02
  3.4985         4.006E-02
  3.5385         3.878E-02
  3.5789         3.753E-02
  3.6197         3.634E-02
  3.6609         3.518E-02
  3.7025         3.405E-02
  3.7446         3.296E-02
  3.7870         3.191E-02
  3.8299         3.088E-02
  3.8732         2.990E-02
  3.9169         2.894E-02
  3.9611         2.801E-02
  4.0057         2.711E-02
  4.0508         2.624E-02
  4.0963         2.540E-02
  4.1423         2.458E-02
  4.1887         2.379E-02
  4.2356         2.302E-02
  4.2830         2.229E-02
  4.3309         2.157E-02
  4.3792         2.088E-02
  4.4280         2.021E-02
  4.4773         1.956E-02
  4.5270         1.894E-02
  4.5773         1.833E-02
  4.6281         1.775E-02
  4.6794         1.718E-02
  4.7312         1.663E-02
  4.7835         1.610E-02
  4.8364         1.558E-02
  4.8898         1.508E-02
  4.9437         1.460E-02
  4.9981         1.413E-02
  5.0531         1.367E-02
  5.1086         1.324E-02
  5.1647         1.281E-02
  5.2214         1.240E-02
  5.2786         1.200E-02
  5.3364         1.162E-02
  5.3948         1.124E-02
  5.4538         1.088E-02
  5.5133         1.054E-02
  5.5734         1.020E-02
  5.6342         9.876E-03
  5.6955         9.558E-03
  5.7575         9.254E-03
  5.8201         8.957E-03
  5.8833         8.670E-03
  5.9472         8.392E-03
  6.0116         8.123E-03
  6.0768         7.862E-03
  6.1425         7.611E-03
  6.2090         7.364E-03
  6.2761         7.129E-03
  6.3439         6.899E-03
  6.4123         6.678E-03
  6.4814         6.465E-03
  6.5513         6.257E-03
  6.6218         6.057E-03
  6.6930         5.866E-03
  6.7650         5.680E-03
  6.8376         5.499E-03
  6.9110         5.323E-03
  6.9851         5.153E-03
  7.0600         4.989E-03
  7.1356         4.828E-03
  7.2120         4.673E-03
  7.2891         4.522E-03
  7.3670         4.377E-03
  7.4457         4.236E-03
  7.5251         4.100E-03
  7.6054         3.969E-03
  7.6865         3.840E-03
  7.7683         3.718E-03
  7.8510         3.598E-03
  7.9346         3.484E-03
  8.0189         3.373E-03
  8.1041         3.264E-03
  8.1902         3.160E-03
  8.2771         3.058E-03
  8.3649         2.961E-03
  8.4535         2.865E-03
  8.5431         2.773E-03
  8.6335         2.684E-03
  8.7249         2.597E-03
  8.8171         2.514E-03
  8.9103         2.432E-03
  9.0044         2.355E-03
  9.0995         2.278E-03
  9.1955         2.206E-03
  9.2924         2.134E-03
  9.3904         2.066E-03
  9.4893         2.001E-03
  9.5892         1.936E-03
  9.6901         1.875E-03
  9.7920         1.814E-03
  9.8949         1.756E-03
  9.9989         1.698E-03
 10.1039         1.644E-03
 10.2099         1.590E-03
 10.3171         1.539E-03
 10.4252         1.489E-03
 10.5345         1.441E-03
 10.6449         1.395E-03
 10.7563         1.350E-03
 10.8689         1.307E-03
 10.9826         1.264E-03
 11.0974         1.224E-03
 11.2134         1.184E-03
 11.3306         1.147E-03
 11.4489         1.109E-03
 11.5684         1.074E-03
 11.6891         1.038E-03
 11.8110         1.005E-03
 11.9341         9.717E-04
 12.0584         9.408E-04
 12.1840         9.115E-04
 12.3109         8.816E-04
 12.4390         8.534E-04
 12.5684         8.255E-04
 12.6991         7.993E-04
 12.8311         7.731E-04
 12.9644         7.485E-04
 13.0991         7.236E-04
 13.2351         7.004E-04
 13.3725         6.771E-04
 13.5112         6.553E-04
 13.6513         6.333E-04
 13.7928         6.130E-04
 13.9358         5.926E-04
 14.0801         5.738E-04
 14.2260         5.550E-04
 14.3732         5.372E-04
 14.5220         5.195E-04
 14.6722         5.027E-04
 14.8239         4.867E-04
 14.9772         4.704E-04
 15.1320         4.552E-04
 15.2883         4.397E-04
 15.4462         4.255E-04
 15.6057         4.112E-04
 15.7667         3.980E-04
 15.9294         3.846E-04
 16.0937         3.723E-04
 16.2597         3.599E-04
 16.4273         3.485E-04
 16.5966         3.367E-04
 16.7675         3.259E-04
 16.9402         3.148E-04
 17.1146         3.046E-04
 17.2908         2.941E-04
 17.4687         2.845E-04
 17.6484         2.747E-04
 17.8299         2.660E-04
 18.0132         2.569E-04
 18.1983         2.487E-04
 18.3853         2.402E-04
 18.5742         2.326E-04
 18.7650         2.246E-04
 18.9576         2.174E-04
 19.1522         2.097E-04
 19.3487         2.029E-04
 19.5472         1.958E-04
 19.7477         1.894E-04
 19.9502         1.830E-04
 20.1547         1.770E-04
 20.3613         1.710E-04
 20.5699         1.655E-04
 20.7806         1.598E-04
 20.9934         1.546E-04
 21.2084         1.494E-04
 21.4255         1.444E-04
 21.6447         1.393E-04
 21.8662         1.346E-04
 22.0899         1.300E-04
 22.3158         1.256E-04
 22.5439         1.213E-04
 22.7744         1.173E-04
 23.0072         1.133E-04
 23.2422         1.095E-04
 23.4797         1.057E-04
 23.7195         1.021E-04
 23.9617         9.843E-05
 24.2063         9.504E-05
 24.4534         9.165E-05
 24.7029         8.860E-05
 24.9550         8.554E-05
 25.2095         8.267E-05
 25.4666         7.978E-05
 25.7263         7.709E-05
 25.9886         7.432E-05
 26.2535         7.169E-05
 26.5210         6.909E-05
 26.7913         6.671E-05
 27.0642         6.430E-05
 27.3398         6.209E-05
 27.6182         5.993E-05
 27.8994         5.792E-05
 28.1834         5.582E-05
 28.4703         5.387E-05
 28.7600         5.189E-05
 29.0526         5.001E-05
 29.3481         4.813E-05
 29.6466         4.647E-05
 29.9481         4.478E-05
 30.2526         4.324E-05
 30.5601         4.169E-05
 30.8708         4.026E-05
 31.1845         3.872E-05
 31.5013         3.731E-05
 31.8214         3.589E-05
 32.1446         3.458E-05
 32.4710         3.325E-05
 32.8008         3.212E-05
 33.1338         3.094E-05
 33.4701         2.984E-05
 33.8098         2.872E-05
 34.1529         2.767E-05
 34.4995         2.655E-05
 34.8495         2.557E-05
 35.2030         2.459E-05
 35.5600         2.371E-05
 35.9206         2.282E-05
 36.2849         2.203E-05
 36.6527         2.115E-05
 37.0243         2.036E-05
 37.3995         1.953E-05
 37.7785         1.876E-05
 38.1613         1.798E-05
 38.5479         1.735E-05
 38.9384         1.665E-05
 39.3328         1.606E-05
 39.7312         1.536E-05
 40.1335         1.482E-05
 40.5398         1.411E-05
 40.9502         1.362E-05
 41.3648         1.297E-05
 41.7834         1.253E-05
 42.2063         1.199E-05
 42.6333         1.158E-05
 43.0647         1.105E-05
 43.5003         1.065E-05
 43.9403         1.010E-05
 44.3848         9.741E-06
 44.8336         9.264E-06
 45.2870         8.955E-06
 45.7448         8.542E-06
 46.2073         8.247E-06
 46.6744         7.824E-06
 47.1461         7.526E-06
 47.6226         7.118E-06
 48.1039         6.860E-06
 48.5899         6.518E-06
 49.0808         6.304E-06
 49.5766         5.982E-06
 50.0774         5.759E-06
 50.5832         5.433E-06
 51.0940         5.210E-06
 51.6100         4.923E-06
 52.1311         4.756E-06
 52.6574         4.500E-06
 53.1890         4.347E-06
 53.7259         4.097E-06
 54.2682         3.910E-06
 54.8159         3.683E-06
 55.3690         3.540E-06
 55.9277         3.327E-06
 56.4920         3.235E-06
 57.0620         3.034E-06
 57.6376         2.903E-06
 58.2190         2.719E-06
 58.8062         2.598E-06
 59.3993         2.435E-06
 59.9983         2.349E-06
 60.6033         2.211E-06
 61.2143         2.111E-06
 61.8315         1.956E-06
 62.4548         1.873E-06
 63.0843         1.733E-06
 63.7202         1.674E-06
 64.3624         1.568E-06
 65.0110         1.499E-06
 65.6662         1.378E-06
 66.3278         1.308E-06
 66.9961         1.217E-06
 67.6711         1.158E-06
 68.3528         1.082E-06
 69.0414         1.035E-06
 69.7368         9.493E-07
 70.4392         8.880E-07
 71.1486         8.132E-07
 71.8651         7.887E-07
 72.5887         7.280E-07
 73.3196         6.894E-07
 74.0578         6.180E-07
 74.8034         5.918E-07
 75.5565         5.390E-07
 76.3170         5.146E-07
 77.0852         4.629E-07
 77.8611         4.426E-07
 78.6447         4.007E-07

==> anc/Na-full.txt <==
Absorption cross section of a massless scalar particle on Na atom.
Unit coupling constant is assumed, g=1.

 Energy [keV]    cross section [barn]
  0.1000         1.051E+01
  0.1071         9.221E+00
  0.1142         8.133E+00
  0.1215         7.210E+00
  0.1288         6.421E+00
  0.1362         5.743E+00
  0.1436         5.157E+00
  0.1511         4.647E+00
  0.1587         4.201E+00
  0.1664         3.811E+00
  0.1742         3.463E+00
  0.1820         3.159E+00
  0.1899         2.888E+00
  0.1979         2.647E+00
  0.2060         2.431E+00
  0.2141         2.238E+00
  0.2223         2.064E+00
  0.2306         1.907E+00
  0.2390         1.765E+00
  0.2475         1.636E+00
  0.2561         1.519E+00
  0.2647         1.413E+00
  0.2735         1.315E+00
  0.2823         1.227E+00
  0.2912         1.145E+00
  0.3002         1.067E+00
  0.3093         9.985E-01
  0.3185         9.352E-01
  0.3278         8.769E-01
  0.3371         8.229E-01
  0.3466         7.730E-01
  0.3561         7.267E-01
  0.3658         6.839E-01
  0.3755         6.441E-01
  0.3854         6.071E-01
  0.3953         5.726E-01
  0.4054         5.406E-01
  0.4155         5.106E-01
  0.4257         4.826E-01
  0.4361         4.565E-01
  0.4465         4.320E-01
  0.4571         4.092E-01
  0.4678         3.877E-01
  0.4785         3.677E-01
  0.4894         3.488E-01
  0.5004         3.310E-01
  0.5115         3.143E-01
  0.5227         2.986E-01
  0.5340         2.839E-01
  0.5454         2.700E-01
  0.5570         2.569E-01
  0.5686         2.445E-01
  0.5804         2.328E-01
  0.5923         2.218E-01
  0.6043         2.113E-01
  0.6164         2.015E-01
  0.6287         1.922E-01
  0.6411         1.833E-01
  0.6536         1.749E-01
  0.6662         1.670E-01
  0.6789         1.595E-01
  0.6918         1.524E-01
  0.7048         1.456E-01
  0.7179         1.392E-01
  0.7312         1.331E-01
  0.7446         1.273E-01
  0.7582         1.218E-01
  0.7718         1.165E-01
  0.7856         1.115E-01
  0.7996         1.068E-01
  0.8137         1.023E-01
  0.8279         9.797E-02
  0.8422         9.387E-02
  0.8568         8.996E-02
  0.8714         8.622E-02
  0.8862         8.267E-02
  0.9012         7.928E-02
  0.9163         7.605E-02
  0.9315         7.296E-02
  0.9469         7.001E-02
  0.9625         6.722E-02
  0.9782         6.453E-02
  0.9941         6.195E-02
  1.0101         5.949E-02
  1.0263         5.714E-02
  1.0426         5.489E-02
  1.0592         5.276E-02
  1.0758         5.068E-02
  1.0927         4.870E-02
  1.1097         7.351E-01
  1.1269         7.187E-01
  1.1442         7.021E-01
  1.1618         6.841E-01
  1.1795         6.653E-01
  1.1974         6.461E-01
  1.2154         6.267E-01
  1.2337         6.073E-01
  1.2521         5.883E-01
  1.2707         5.696E-01
  1.2895         5.513E-01
  1.3085         5.334E-01
  1.3277         5.155E-01
  1.3470         4.987E-01
  1.3666         4.825E-01
  1.3863         4.667E-01
  1.4063         4.514E-01
  1.4264         4.366E-01
  1.4468         4.222E-01
  1.4673         4.082E-01
  1.4881         3.946E-01
  1.5091         3.815E-01
  1.5303         3.688E-01
  1.5516         3.564E-01
  1.5732         3.445E-01
  1.5951         3.330E-01
  1.6171         3.218E-01
  1.6394         3.110E-01
  1.6619         3.006E-01
  1.6846         2.905E-01
  1.7075         2.808E-01
  1.7307         2.714E-01
  1.7541         2.624E-01
  1.7777         2.536E-01
  1.8015         2.453E-01
  1.8257         2.371E-01
  1.8500         2.291E-01
  1.8746         2.215E-01
  1.8994         2.140E-01
  1.9245         2.068E-01
  1.9498         1.999E-01
  1.9754         1.932E-01
  2.0013         1.868E-01
  2.0274         1.805E-01
  2.0537         1.744E-01
  2.0804         1.686E-01
  2.1072         1.629E-01
  2.1344         1.575E-01
  2.1618         1.522E-01
  2.1895         1.471E-01
  2.2175         1.422E-01
  2.2458         1.375E-01
  2.2743         1.329E-01
  2.3032         1.285E-01
  2.3323         1.242E-01
  2.3617         1.201E-01
  2.3914         1.161E-01
  2.4214         1.122E-01
  2.4517         1.085E-01
  2.4823         1.049E-01
  2.5132         1.014E-01
  2.5445         9.798E-02
  2.5760         9.472E-02
  2.6078         9.157E-02
  2.6400         8.852E-02
  2.6725         8.557E-02
  2.7053         8.273E-02
  2.7384         7.998E-02
  2.7719         7.733E-02
  2.8057         7.476E-02
  2.8399         7.229E-02
  2.8744         6.989E-02
  2.9092         6.758E-02
  2.9444         6.535E-02
  2.9799         6.319E-02
  3.0158         6.110E-02
  3.0520         5.908E-02
  3.0887         5.713E-02
  3.1256         5.524E-02
  3.1630         5.341E-02
  3.2007         5.165E-02
  3.2388         4.994E-02
  3.2773         4.829E-02
  3.3161         4.669E-02
  3.3554         4.515E-02
  3.3950         4.366E-02
  3.4351         4.222E-02
  3.4755         4.082E-02
  3.5163         3.948E-02
  3.5576         3.818E-02
  3.5993         3.693E-02
  3.6413         3.573E-02
  3.6838         3.455E-02
  3.7268         3.342E-02
  3.7701         3.232E-02
  3.8139         3.126E-02
  3.8581         3.024E-02
  3.9028         2.924E-02
  3.9479         2.828E-02
  3.9935         2.735E-02
  4.0395         2.645E-02
  4.0860         2.558E-02
  4.1329         2.474E-02
  4.1804         2.393E-02
  4.2283         2.314E-02
  4.2766         2.238E-02
  4.3255         2.165E-02
  4.3748         2.094E-02
  4.4247         2.025E-02
  4.4750         1.959E-02
  4.5258         1.895E-02
  4.5772         1.833E-02
  4.6290         1.774E-02
  4.6814         1.716E-02
  4.7343         1.660E-02
  4.7878         1.605E-02
  4.8417         1.553E-02
  4.8962         1.502E-02
  4.9513         1.453E-02
  5.0069         1.406E-02
  5.0630         1.359E-02
  5.1198         1.315E-02
  5.1770         1.272E-02
  5.2349         1.230E-02
  5.2933         1.190E-02
  5.3524         1.151E-02
  5.4120         1.114E-02
  5.4722         1.077E-02
  5.5330         1.043E-02
  5.5944         1.009E-02
  5.6564         9.759E-03
  5.7191         9.442E-03
  5.7824         9.133E-03
  5.8463         8.837E-03
  5.9108         8.549E-03
  5.9760         8.270E-03
  6.0419         8.001E-03
  6.1084         7.739E-03
  6.1756         7.486E-03
  6.2434         7.243E-03
  6.3119         7.005E-03
  6.3811         6.778E-03
  6.4510         6.556E-03
  6.5216         6.344E-03
  6.5930         6.138E-03
  6.6650         5.938E-03
  6.7377         5.750E-03
  6.8112         5.565E-03
  6.8854         5.383E-03
  6.9603         5.210E-03
  7.0360         5.040E-03
  7.1125         4.876E-03
  7.1897         4.718E-03
  7.2677         4.563E-03
  7.3464         4.415E-03
  7.4260         4.270E-03
  7.5063         4.132E-03
  7.5875         3.997E-03
  7.6694         3.867E-03
  7.7522         3.742E-03
  7.8358         3.620E-03
  7.9203         3.503E-03
  8.0056         3.389E-03
  8.0917         3.280E-03
  8.1787         3.174E-03
  8.2666         3.071E-03
  8.3553         2.971E-03
  8.4450         2.874E-03
  8.5355         2.781E-03
  8.6270         2.690E-03
  8.7193         2.602E-03
  8.8126         2.518E-03
  8.9068         2.435E-03
  9.0020         2.357E-03
  9.0981         2.279E-03
  9.1952         2.206E-03
  9.2932         2.134E-03
  9.3922         2.065E-03
  9.4922         1.999E-03
  9.5932         1.934E-03
  9.6953         1.871E-03
  9.7983         1.810E-03
  9.9024         1.751E-03
 10.0075         1.694E-03
 10.1137         1.639E-03
 10.2209         1.586E-03
 10.3292         1.533E-03
 10.4386         1.484E-03
 10.5490         1.435E-03
 10.6606         1.389E-03
 10.7733         1.343E-03
 10.8871         1.300E-03
 11.0021         1.257E-03
 11.1182         1.217E-03
 11.2355         1.177E-03
 11.3539         1.139E-03
 11.4735         1.102E-03
 11.5944         1.066E-03
 11.7164         1.031E-03
 11.8396         9.968E-04
 11.9641         9.645E-04
 12.0899         9.329E-04
 12.2169         9.037E-04
 12.3451         8.737E-04
 12.4746         8.457E-04
 12.6055         8.177E-04
 12.7376         7.916E-04
 12.8711         7.654E-04
 13.0059         7.407E-04
 13.1420         7.159E-04
 13.2795         6.927E-04
 13.4184         6.698E-04
 13.5587         6.478E-04
 13.7004         6.267E-04
 13.8435         6.056E-04
 13.9880         5.861E-04
 14.1340         5.666E-04
 14.2814         5.485E-04
 14.4303         5.302E-04
 14.5807         5.132E-04
 14.7326         4.960E-04
 14.8860         4.801E-04
 15.0409         4.637E-04
 15.1974         4.486E-04
 15.3555         4.333E-04
 15.5152         4.193E-04
 15.6764         4.050E-04
 15.8392         3.919E-04
 16.0037         3.786E-04
 16.1699         3.666E-04
 16.3376         3.545E-04
 16.5071         3.429E-04
 16.6783         3.314E-04
 16.8511         3.204E-04
 17.0257         3.097E-04
 17.2021         2.994E-04
 17.3802         2.895E-04
 17.5601         2.795E-04
 17.7418         2.704E-04
 17.9253         2.612E-04
 18.1106         2.528E-04
 18.2978         2.441E-04
 18.4869         2.363E-04
 18.6778         2.282E-04
 18.8707         2.209E-04
 19.0655         2.131E-04
 19.2622         2.061E-04
 19.4610         1.988E-04
 19.6617         1.923E-04
 19.8644         1.856E-04
 20.0691         1.796E-04
 20.2759         1.734E-04
 20.4847         1.679E-04
 20.6957         1.620E-04
 20.9087         1.568E-04
 21.1239         1.514E-04
 21.3412         1.465E-04
 21.5607         1.411E-04
 21.7824         1.365E-04
 22.0063         1.316E-04
 22.2325         1.273E-04
 22.4609         1.228E-04
 22.6916         1.188E-04
 22.9246         1.146E-04
 23.1599         1.110E-04
 23.3976         1.069E-04
 23.6377         1.034E-04
 23.8801         9.955E-05
 24.1250         9.624E-05
 24.3724         9.265E-05
 24.6222         8.964E-05
 24.8745         8.642E-05
 25.1293         8.363E-05
 25.3867         8.058E-05
 25.6466         7.798E-05
 25.9092         7.508E-05
 26.1744         7.253E-05
 26.4422         6.976E-05
 26.7127         6.744E-05
 26.9859         6.490E-05
 27.2619         6.276E-05
 27.5406         6.045E-05
 27.8221         5.852E-05
 28.1064         5.630E-05
 28.3936         5.444E-05
 28.6836         5.234E-05
 28.9765         5.056E-05
 29.2724         4.853E-05
 29.5712         4.693E-05
 29.8730         4.513E-05
 30.1778         4.366E-05
 30.4857         4.198E-05
 30.7966         4.065E-05
 31.1107         3.902E-05
 31.4279         3.768E-05
 31.7482         3.614E-05
 32.0718         3.491E-05
 32.3986         3.347E-05
 32.7287         3.240E-05
 33.0620         3.113E-05
 33.3988         3.011E-05
 33.7388         2.889E-05
 34.0823         2.792E-05
 34.4292         2.672E-05
 34.7796         2.577E-05
 35.1335         2.472E-05
 35.4909         2.391E-05
 35.8519         2.293E-05
 36.2165         2.220E-05
 36.5848         2.127E-05
 36.9567         2.052E-05
 37.3324         1.964E-05
 37.7118         1.891E-05
 38.0950         1.807E-05
 38.4820         1.747E-05
 38.8729         1.672E-05
 39.2677         1.618E-05
 39.6665         1.547E-05
 40.0693         1.493E-05
 40.4760         1.421E-05
 40.8869         1.371E-05
 41.3019         1.306E-05
 41.7210         1.261E-05
 42.1443         1.208E-05
 42.5718         1.166E-05
 43.0036         1.113E-05
 43.4397         1.072E-05
 43.8802         1.018E-05
 44.3251         9.800E-06
 44.7744         9.325E-06
 45.2283         9.007E-06
 45.6866         8.591E-06
 46.1496         8.299E-06
 46.6172         7.872E-06
 47.0894         7.572E-06
 47.5664         7.167E-06
 48.0482         6.895E-06
 48.5347         6.558E-06
 49.0262         6.338E-06
 49.5225         6.012E-06
 50.0238         5.798E-06
 50.5302         5.462E-06
 51.0416         5.240E-06
 51.5581         4.954E-06
 52.0797         4.774E-06
 52.6066         4.526E-06
 53.1388         4.371E-06
 53.6763         4.116E-06
 54.2191         3.935E-06
 54.7674         3.703E-06
 55.3211         3.554E-06
 55.8804         3.344E-06
 56.4453         3.251E-06
 57.0159         3.048E-06
 57.5921         2.918E-06
 58.1741         2.736E-06
 58.7620         2.606E-06
 59.3557         2.445E-06
 59.9553         2.359E-06
 60.5610         2.220E-06
 61.1727         2.120E-06
 61.7905         1.966E-06
 62.4145         1.881E-06
 63.0447         1.741E-06
 63.6812         1.680E-06
 64.3241         1.575E-06
 64.9735         1.503E-06
 65.6293         1.385E-06
 66.2917         1.315E-06
 66.9607         1.221E-06
 67.6364         1.161E-06
 68.3188         1.086E-06
 69.0081         1.039E-06
 69.7043         9.523E-07
 70.4074         8.911E-07
 71.1176         8.170E-07
 71.8348         7.923E-07
 72.5593         7.297E-07
 73.2910         6.906E-07
 74.0300         6.211E-07
 74.7763         5.940E-07
 75.5302         5.404E-07
 76.2916         5.145E-07
 77.0606         4.641E-07
 77.8373         4.443E-07
 78.6217         4.026E-07

==> anc/Si-cutoff.txt <==
Absorption cross section of a massless scalar particle on Si atom.
Unit coupling constant is assumed, g=1.
Detection energy cut-off at 1 keV is imposed.

 Energy [keV]    cross section [barn]
  1.0224         9.659E-03
  1.0376         9.315E-03
  1.0530         8.985E-03
  1.0686         8.667E-03
  1.0843         8.362E-03
  1.1001         8.069E-03
  1.1161         5.746E-02
  1.1323         7.920E-02
  1.1486         7.579E-02
  1.1651         7.252E-02
  1.1818         1.383E-01
  1.1986         1.332E-01
  1.2156         1.282E-01
  1.2328         1.235E-01
  1.2501         1.190E-01
  1.2676         1.146E-01
  1.2853         1.105E-01
  1.3032         1.065E-01
  1.3212         1.026E-01
  1.3395         9.891E-02
  1.3579         9.537E-02
  1.3765         9.194E-02
  1.3952         8.862E-02
  1.4142         8.546E-02
  1.4333         8.241E-02
  1.4527         7.948E-02
  1.4722         7.666E-02
  1.4920         7.393E-02
  1.5119         7.132E-02
  1.5320         6.881E-02
  1.5524         6.641E-02
  1.5729         6.407E-02
  1.5936         6.183E-02
  1.6146         5.970E-02
  1.6357         5.760E-02
  1.6571         5.559E-02
  1.6787         5.368E-02
  1.7005         5.181E-02
  1.7225         5.000E-02
  1.7447         4.829E-02
  1.7672         4.662E-02
  1.7899         4.503E-02
  1.8128         4.349E-02
  1.8359         4.201E-02
  1.8593         4.059E-02
  1.8829         3.920E-02
  1.9067         3.787E-02
  1.9308         3.660E-02
  1.9551         3.533E-02
  1.9797         3.413E-02
  2.0045         3.299E-02
  2.0296         3.186E-02
  2.0549         3.079E-02
  2.0804         2.976E-02
  2.1062         2.876E-02
  2.1323         2.781E-02
  2.1586         2.689E-02
  2.1852         2.599E-02
  2.2121         2.512E-02
  2.2392         2.428E-02
  2.2666         2.347E-02
  2.2943         2.269E-02
  2.3223         2.194E-02
  2.3505         2.120E-02
  2.3790         2.050E-02
  2.4078         1.984E-02
  2.4369         1.918E-02
  2.4663         1.856E-02
  2.4960         1.795E-02
  2.5259         1.735E-02
  2.5562         1.679E-02
  2.5868         1.623E-02
  2.6177         1.571E-02
  2.6489         1.519E-02
  2.6804         1.468E-02
  2.7122         1.421E-02
  2.7443         1.375E-02
  2.7768         1.331E-02
  2.8095         1.288E-02
  2.8426         1.246E-02
  2.8761         1.206E-02
  2.9098         1.656E-01
  2.9440         1.606E-01
  2.9784         1.557E-01
  3.0132         1.511E-01
  3.0483         1.466E-01
  3.0838         1.422E-01
  3.1197         1.378E-01
  3.1559         1.337E-01
  3.1925         1.296E-01
  3.2294         1.257E-01
  3.2667         1.219E-01
  3.3044         1.181E-01
  3.3424         1.146E-01
  3.3809         1.111E-01
  3.4197         1.077E-01
  3.4589         1.044E-01
  3.4985         1.012E-01
  3.5385         9.814E-02
  3.5789         9.514E-02
  3.6197         9.224E-02
  3.6609         8.943E-02
  3.7025         8.670E-02
  3.7446         8.405E-02
  3.7870         8.147E-02
  3.8299         7.898E-02
  3.8732         7.656E-02
  3.9169         7.421E-02
  3.9611         7.194E-02
  4.0057         6.973E-02
  4.0508         6.759E-02
  4.0963         6.551E-02
  4.1423         6.349E-02
  4.1887         6.154E-02
  4.2356         5.964E-02
  4.2830         5.780E-02
  4.3309         5.602E-02
  4.3792         5.430E-02
  4.4280         5.262E-02
  4.4773         5.100E-02
  4.5270         4.942E-02
  4.5773         4.790E-02
  4.6281         4.642E-02
  4.6794         4.499E-02
  4.7312         4.360E-02
  4.7835         4.225E-02
  4.8364         4.095E-02
  4.8898         3.968E-02
  4.9437         3.846E-02
  4.9981         3.727E-02
  5.0531         3.611E-02
  5.1086         3.500E-02
  5.1647         3.392E-02
  5.2214         3.287E-02
  5.2786         3.185E-02
  5.3364         3.086E-02
  5.3948         2.990E-02
  5.4538         2.898E-02
  5.5133         2.808E-02
  5.5734         2.720E-02
  5.6342         2.635E-02
  5.6955         2.553E-02
  5.7575         2.474E-02
  5.8201         2.397E-02
  5.8833         2.322E-02
  5.9472         2.250E-02
  6.0116         2.180E-02
  6.0768         2.112E-02
  6.1425         2.046E-02
  6.2090         1.982E-02
  6.2761         1.920E-02
  6.3439         1.860E-02
  6.4123         1.803E-02
  6.4814         1.746E-02
  6.5513         1.692E-02
  6.6218         1.639E-02
  6.6930         1.588E-02
  6.7650         1.538E-02
  6.8376         1.490E-02
  6.9110         1.444E-02
  6.9851         1.399E-02
  7.0600         1.355E-02
  7.1356         1.312E-02
  7.2120         1.271E-02
  7.2891         1.231E-02
  7.3670         1.193E-02
  7.4457         1.155E-02
  7.5251         1.119E-02
  7.6054         1.084E-02
  7.6865         1.050E-02
  7.7683         1.017E-02
  7.8510         9.849E-03
  7.9346         9.539E-03
  8.0189         9.239E-03
  8.1041         8.949E-03
  8.1902         8.668E-03
  8.2771         8.396E-03
  8.3649         8.133E-03
  8.4535         7.878E-03
  8.5431         7.629E-03
  8.6335         7.390E-03
  8.7249         7.156E-03
  8.8171         6.932E-03
  8.9103         6.714E-03
  9.0044         6.502E-03
  9.0995         6.297E-03
  9.1955         6.098E-03
  9.2924         5.905E-03
  9.3904         5.722E-03
  9.4893         5.540E-03
  9.5892         5.366E-03
  9.6901         5.196E-03
  9.7920         5.031E-03
  9.8949         4.871E-03
  9.9989         4.717E-03
 10.1039         4.568E-03
 10.2099         4.424E-03
 10.3171         4.284E-03
 10.4252         4.149E-03
 10.5345         4.017E-03
 10.6449         3.890E-03
 10.7563         3.766E-03
 10.8689         3.648E-03
 10.9826         3.532E-03
 11.0974         3.421E-03
 11.2134         3.312E-03
 11.3306         3.206E-03
 11.4489         3.104E-03
 11.5684         3.005E-03
 11.6891         2.910E-03
 11.8110         2.817E-03
 11.9341         2.728E-03
 12.0584         2.641E-03
 12.1840         2.556E-03
 12.3109         2.475E-03
 12.4390         2.396E-03
 12.5684         2.320E-03
 12.6991         2.246E-03
 12.8311         2.174E-03
 12.9644         2.105E-03
 13.0991         2.037E-03
 13.2351         1.973E-03
 13.3725         1.910E-03
 13.5112         1.850E-03
 13.6513         1.790E-03
 13.7928         1.733E-03
 13.9358         1.677E-03
 14.0801         1.624E-03
 14.2260         1.572E-03
 14.3732         1.521E-03
 14.5220         1.472E-03
 14.6722         1.425E-03
 14.8239         1.379E-03
 14.9772         1.335E-03
 15.1320         1.292E-03
 15.2883         1.250E-03
 15.4462         1.210E-03
 15.6057         1.171E-03
 15.7667         1.134E-03
 15.9294         1.098E-03
 16.0937         1.062E-03
 16.2597         1.028E-03
 16.4273         9.951E-04
 16.5966         9.638E-04
 16.7675         9.334E-04
 16.9402         9.033E-04
 17.1146         8.736E-04
 17.2908         8.454E-04
 17.4687         8.179E-04
 17.6484         7.918E-04
 17.8299         7.658E-04
 18.0132         7.410E-04
 18.1983         7.167E-04
 18.3853         6.937E-04
 18.5742         6.713E-04
 18.7650         6.496E-04
 18.9576         6.282E-04
 19.1522         6.080E-04
 19.3487         5.887E-04
 19.5472         5.695E-04
 19.7477         5.512E-04
 19.9502         5.328E-04
 20.1547         5.157E-04
 20.3613         4.987E-04
 20.5699         4.827E-04
 20.7806         4.665E-04
 20.9934         4.513E-04
 21.2084         4.362E-04
 21.4255         4.223E-04
 21.6447         4.082E-04
 21.8662         3.949E-04
 22.0899         3.816E-04
 22.3158         3.695E-04
 22.5439         3.573E-04
 22.7744         3.458E-04
 23.0072         3.340E-04
 23.2422         3.233E-04
 23.4797         3.127E-04
 23.7195         3.025E-04
 23.9617         2.923E-04
 24.2063         2.826E-04
 24.4534         2.731E-04
 24.7029         2.643E-04
 24.9550         2.553E-04
 25.2095         2.467E-04
 25.4666         2.384E-04
 25.7263         2.307E-04
 25.9886         2.230E-04
 26.2535         2.155E-04
 26.5210         2.083E-04
 26.7913         2.016E-04
 27.0642         1.951E-04
 27.3398         1.883E-04
 27.6182         1.821E-04
 27.8994         1.759E-04
 28.1834         1.702E-04
 28.4703         1.641E-04
 28.7600         1.587E-04
 29.0526         1.532E-04
 29.3481         1.484E-04
 29.6466         1.431E-04
 29.9481         1.384E-04
 30.2526         1.337E-04
 30.5601         1.294E-04
 30.8708         1.248E-04
 31.1845         1.206E-04
 31.5013         1.164E-04
 31.8214         1.127E-04
 32.1446         1.085E-04
 32.4710         1.049E-04
 32.8008         1.012E-04
 33.1338         9.785E-05
 33.4701         9.419E-05
 33.8098         9.107E-05
 34.1529         8.788E-05
 34.4995         8.498E-05
 34.8495         8.183E-05
 35.2030         7.919E-05
 35.5600         7.639E-05
 35.9206         7.379E-05
 36.2849         7.103E-05
 36.6527         6.873E-05
 37.0243         6.617E-05
 37.3995         6.383E-05
 37.7785         6.146E-05
 38.1613         5.947E-05
 38.5479         5.718E-05
 38.9384         5.520E-05
 39.3328         5.322E-05
 39.7312         5.148E-05
 40.1335         4.947E-05
 40.5398         4.783E-05
 40.9502         4.607E-05
 41.3648         4.445E-05
 41.7834         4.268E-05
 42.2063         4.127E-05
 42.6333         3.965E-05
 43.0647         3.821E-05
 43.5003         3.674E-05
 43.9403         3.555E-05
 44.3848         3.409E-05
 44.8336         3.295E-05
 45.2870         3.173E-05
 45.7448         3.060E-05
 46.2073         2.933E-05
 46.6744         2.839E-05
 47.1461         2.718E-05
 47.6226         2.618E-05
 48.1039         2.517E-05
 48.5899         2.428E-05
 49.0808         2.325E-05
 49.5766         2.252E-05
 50.0774         2.158E-05
 50.5832         2.080E-05
 51.0940         1.996E-05
 51.6100         1.927E-05
 52.1311         1.839E-05
 52.6574         1.775E-05
 53.1890         1.698E-05
 53.7259         1.632E-05
 54.2682         1.562E-05
 54.8159         1.510E-05
 55.3690         1.438E-05
 55.9277         1.392E-05
 56.4920         1.332E-05
 57.0620         1.279E-05
 57.6376         1.225E-05
 58.2190         1.179E-05
 58.8062         1.119E-05
 59.3993         1.082E-05
 59.9983         1.028E-05
 60.6033         9.885E-06
 61.2143         9.463E-06
 61.8315         9.089E-06
 62.4548         8.663E-06
 63.0843         8.376E-06
 63.7202         7.923E-06
 64.3624         7.639E-06
 65.0110         7.250E-06
 65.6662         6.941E-06
 66.3278         6.600E-06
 66.9961         6.352E-06
 67.6711         6.001E-06
 68.3528         5.819E-06
 69.0414         5.489E-06
 69.7368         5.283E-06
 70.4392         5.018E-06
 71.1486         4.770E-06
 71.8651         4.542E-06
 72.5887         4.329E-06
 73.3196         4.088E-06
 74.0578         3.950E-06
 74.8034         3.700E-06
 75.5565         3.590E-06
 76.3170         3.362E-06
 77.0852         3.228E-06
 77.8611         3.035E-06
 78.6447         2.975E-06

==> anc/Si-full.txt <==
Absorption cross section of a massless scalar particle on Si atom.
Unit coupling constant is assumed, g=1.

 Energy [keV]    cross section [barn] 
  0.1000         1.158E+00
  0.1070         1.050E+00
  0.1141         9.536E-01
  0.1213         1.690E+01
  0.1285         1.680E+01
  0.1358         1.629E+01
  0.1432         1.553E+01
  0.1506         1.462E+01
  0.1581         1.366E+01
  0.1657         1.269E+01
  0.1734         1.341E+01
  0.1812         1.247E+01
  0.1890         1.158E+01
  0.1969         1.074E+01
  0.2049         9.957E+00
  0.2130         9.231E+00
  0.2211         8.560E+00
  0.2293         7.945E+00
  0.2377         7.375E+00
  0.2460         6.849E+00
  0.2545         6.366E+00
  0.2631         5.921E+00
  0.2717         5.512E+00
  0.2805         5.132E+00
  0.2893         4.786E+00
  0.2982         4.466E+00
  0.3072         4.172E+00
  0.3163         3.900E+00
  0.3255         3.648E+00
  0.3348         3.415E+00
  0.3441         3.198E+00
  0.3536         2.999E+00
  0.3631         2.814E+00
  0.3728         2.642E+00
  0.3825         2.483E+00
  0.3924         2.335E+00
  0.4023         2.200E+00
  0.4124         2.072E+00
  0.4225         1.952E+00
  0.4327         1.841E+00
  0.4431         1.738E+00
  0.4535         1.641E+00
  0.4641         1.550E+00
  0.4747         1.465E+00
  0.4855         1.385E+00
  0.4964         1.310E+00
  0.5074         1.241E+00
  0.5185         1.175E+00
  0.5297         1.114E+00
  0.5410         1.056E+00
  0.5524         9.996E-01
  0.5639         9.485E-01
  0.5756         9.005E-01
  0.5874         8.552E-01
  0.5993         8.126E-01
  0.6113         7.725E-01
  0.6234         7.346E-01
  0.6357         6.989E-01
  0.6480         6.652E-01
  0.6605         6.334E-01
  0.6732         6.033E-01
  0.6859         5.750E-01
  0.6988         5.481E-01
  0.7118         5.226E-01
  0.7249         4.985E-01
  0.7382         4.756E-01
  0.7516         4.540E-01
  0.7651         4.335E-01
  0.7788         4.140E-01
  0.7926         3.955E-01
  0.8065         3.780E-01
  0.8206         3.613E-01
  0.8348         3.455E-01
  0.8492         3.305E-01
  0.8637         3.162E-01
  0.8784         3.027E-01
  0.8932         2.897E-01
  0.9081         2.774E-01
  0.9232         2.657E-01
  0.9385         2.545E-01
  0.9539         2.438E-01
  0.9694         2.337E-01
  0.9852         2.240E-01
  1.0010         2.147E-01
  1.0171         2.059E-01
  1.0332         1.975E-01
  1.0496         1.895E-01
  1.0661         1.818E-01
  1.0828         1.745E-01
  1.0996         1.675E-01
  1.1166         1.608E-01
  1.1338         1.544E-01
  1.1512         1.483E-01
  1.1687         1.425E-01
  1.1864         1.369E-01
  1.2043         1.315E-01
  1.2224         1.264E-01
  1.2406         1.215E-01
  1.2590         1.168E-01
  1.2776         1.123E-01
  1.2964         1.079E-01
  1.3154         1.038E-01
  1.3346         9.991E-02
  1.3539         9.612E-02
  1.3735         9.247E-02
  1.3933         8.896E-02
  1.4132         8.563E-02
  1.4334         8.241E-02
  1.4537         7.933E-02
  1.4743         7.636E-02
  1.4950         7.352E-02
  1.5160         7.080E-02
  1.5372         6.818E-02
  1.5586         6.569E-02
  1.5802         6.329E-02
  1.6020         6.096E-02
  1.6240         5.874E-02
  1.6463         5.662E-02
  1.6688         5.455E-02
  1.6915         5.256E-02
  1.7144         5.067E-02
  1.7376         4.883E-02
  1.7610         4.708E-02
  1.7846         4.540E-02
  1.8084         4.378E-02
  1.8325         4.222E-02
  1.8569         4.074E-02
  1.8815         4.216E-01
  1.9063         4.311E-01
  1.9314         4.302E-01
  1.9567         4.244E-01
  1.9823         4.162E-01
  2.0082         4.068E-01
  2.0343         3.967E-01
  2.0606         3.863E-01
  2.0872         3.759E-01
  2.1141         3.655E-01
  2.1413         3.552E-01
  2.1687         3.450E-01
  2.1964         3.350E-01
  2.2244         3.252E-01
  2.2527         3.156E-01
  2.2812         3.063E-01
  2.3100         2.971E-01
  2.3392         2.882E-01
  2.3686         2.795E-01
  2.3983         2.710E-01
  2.4283         2.628E-01
  2.4586         2.548E-01
  2.4892         2.471E-01
  2.5201         2.395E-01
  2.5513         2.322E-01
  2.5828         2.251E-01
  2.6147         2.182E-01
  2.6468         2.115E-01
  2.6793         2.050E-01
  2.7121         1.987E-01
  2.7453         1.926E-01
  2.7788         1.867E-01
  2.8126         1.809E-01
  2.8467         1.753E-01
  2.8812         1.699E-01
  2.9160         1.646E-01
  2.9512         1.595E-01
  2.9867         1.546E-01
  3.0226         1.499E-01
  3.0589         1.452E-01
  3.0955         1.407E-01
  3.1324         1.364E-01
  3.1698         1.321E-01
  3.2075         1.280E-01
  3.2456         1.240E-01
  3.2841         1.201E-01
  3.3229         1.164E-01
  3.3622         1.127E-01
  3.4018         1.092E-01
  3.4418         1.058E-01
  3.4823         1.025E-01
  3.5231         9.931E-02
  3.5644         9.621E-02
  3.6060         9.320E-02
  3.6481         9.029E-02
  3.6906         8.747E-02
  3.7335         8.473E-02
  3.7769         8.208E-02
  3.8207         7.951E-02
  3.8649         7.701E-02
  3.9096         7.460E-02
  3.9547         7.227E-02
  4.0002         6.999E-02
  4.0463         6.780E-02
  4.0927         6.567E-02
  4.1397         6.361E-02
  4.1871         6.160E-02
  4.2350         5.967E-02
  4.2834         5.779E-02
  4.3322         5.597E-02
  4.3815         5.421E-02
  4.4314         5.250E-02
  4.4817         5.086E-02
  4.5325         4.926E-02
  4.5839         4.771E-02
  4.6357         4.620E-02
  4.6881         4.475E-02
  4.7410         4.334E-02
  4.7945         4.197E-02
  4.8484         4.066E-02
  4.9029         3.938E-02
  4.9580         3.814E-02
  5.0136         3.694E-02
  5.0697         3.578E-02
  5.1264         3.465E-02
  5.1837         3.356E-02
  5.2416         3.250E-02
  5.3000         3.148E-02
  5.3590         3.049E-02
  5.4186         2.953E-02
  5.4788         2.859E-02
  5.5396         2.769E-02
  5.6011         2.681E-02
  5.6631         2.597E-02
  5.7257         2.514E-02
  5.7890         2.435E-02
  5.8529         2.358E-02
  5.9175         2.283E-02
  5.9827         2.211E-02
  6.0485         2.141E-02
  6.1150         2.073E-02
  6.1822         2.008E-02
  6.2500         1.944E-02
  6.3185         1.883E-02
  6.3877         1.823E-02
  6.4576         1.765E-02
  6.5282         1.710E-02
  6.5995         1.656E-02
  6.6715         1.603E-02
  6.7443         1.552E-02
  6.8177         1.503E-02
  6.8919         1.456E-02
  6.9669         1.410E-02
  7.0425         1.365E-02
  7.1190         1.322E-02
  7.1962         1.280E-02
  7.2742         1.239E-02
  7.3529         1.199E-02
  7.4325         1.161E-02
  7.5128         1.124E-02
  7.5940         1.089E-02
  7.6759         1.054E-02
  7.7587         1.021E-02
  7.8423         9.882E-03
  7.9268         9.568E-03
  8.0120         9.263E-03
  8.0982         8.969E-03
  8.1852         8.684E-03
  8.2730         8.409E-03
  8.3618         8.142E-03
  8.4514         7.884E-03
  8.5420         7.632E-03
  8.6334         7.390E-03
  8.7258         7.154E-03
  8.8190         6.927E-03
  8.9132         6.707E-03
  9.0084         6.494E-03
  9.1045         6.286E-03
  9.2015         6.086E-03
  9.2996         5.891E-03
  9.3986         5.706E-03
  9.4986         5.523E-03
  9.5996         5.348E-03
  9.7016         5.177E-03
  9.8047         5.011E-03
  9.9087         4.850E-03
 10.0138         4.695E-03
 10.1200         4.545E-03
 10.2272         4.402E-03
 10.3355         4.260E-03
 10.4449         4.125E-03
 10.5553         3.992E-03
 10.6669         3.865E-03
 10.7796         3.741E-03
 10.8934         3.622E-03
 11.0083         3.507E-03
 11.1245         3.395E-03
 11.2417         3.286E-03
 11.3601         3.180E-03
 11.4798         3.078E-03
 11.6006         2.980E-03
 11.7226         2.884E-03
 11.8459         2.792E-03
 11.9703         2.702E-03
 12.0960         2.615E-03
 12.2230         2.530E-03
 12.3513         2.449E-03
 12.4808         2.371E-03
 12.6116         2.295E-03
 12.7438         2.222E-03
 12.8772         2.149E-03
 13.0120         2.081E-03
 13.1482         2.014E-03
 13.2857         1.950E-03
 13.4245         1.887E-03
 13.5648         1.827E-03
 13.7065         1.768E-03
 13.8495         1.710E-03
 13.9940         1.656E-03
 14.1400         1.602E-03
 14.2874         1.551E-03
 14.4363         1.500E-03
 14.5867         1.451E-03
 14.7386         1.405E-03
 14.8920         1.359E-03
 15.0469         1.316E-03
 15.2034         1.273E-03
 15.3615         1.232E-03
 15.5211         1.191E-03
 15.6823         1.154E-03
 15.8452         1.116E-03
 16.0096         1.081E-03
 16.1758         1.045E-03
 16.3435         1.012E-03
 16.5130         9.789E-04
 16.6841         9.478E-04
 16.8570         9.176E-04
 17.0316         8.876E-04
 17.2079         8.584E-04
 17.3860         8.306E-04
 17.5659         8.041E-04
 17.7476         7.775E-04
 17.9311         7.522E-04
 18.1164         7.272E-04
 18.3036         7.038E-04
 18.4926         6.807E-04
 18.6836         6.590E-04
 18.8764         6.370E-04
 19.0712         6.165E-04
 19.2679         5.961E-04
 19.4666         5.773E-04
 19.6673         5.583E-04
 19.8700         5.401E-04
 20.0747         5.220E-04
 20.2815         5.052E-04
 20.4903         4.886E-04
 20.7012         4.726E-04
 20.9143         4.567E-04
 21.1294         4.416E-04
 21.3467         4.275E-04
 21.5662         4.132E-04
 21.7879         3.998E-04
 22.0118         3.862E-04
 22.2379         3.737E-04
 22.4663         3.614E-04
 22.6970         3.498E-04
 22.9300         3.378E-04
 23.1653         3.269E-04
 23.4030         3.160E-04
 23.6430         3.059E-04
 23.8855         2.954E-04
 24.1304         2.856E-04
 24.3777         2.758E-04
 24.6275         2.670E-04
 24.8798         2.578E-04
 25.1346         2.493E-04
 25.3920         2.406E-04
 25.6519         2.330E-04
 25.9144         2.250E-04
 26.1796         2.177E-04
 26.4474         2.102E-04
 26.7179         2.034E-04
 26.9911         1.967E-04
 27.2670         1.900E-04
 27.5457         1.835E-04
 27.8272         1.775E-04
 28.1115         1.714E-04
 28.3986         1.656E-04
 28.6886         1.599E-04
 28.9815         1.545E-04
 29.2773         1.494E-04
 29.5761         1.444E-04
 29.8779         1.393E-04
 30.1827         1.347E-04
 30.4906         1.302E-04
 30.8015         1.258E-04
 31.1155         1.214E-04
 31.4327         1.173E-04
 31.7530         1.133E-04
 32.0766         1.094E-04
 32.4034         1.055E-04
 32.7334         1.019E-04
 33.0668         9.858E-05
 33.4035         9.491E-05
 33.7435         9.169E-05
 34.0870         8.849E-05
 34.4338         8.558E-05
 34.7842         8.239E-05
 35.1381         7.969E-05
 35.4955         7.690E-05
 35.8564         7.430E-05
 36.2210         7.150E-05
 36.5892         6.915E-05
 36.9612         6.662E-05
 37.3368         6.426E-05
 37.7162         6.184E-05
 38.0994         5.982E-05
 38.4864         5.753E-05
 38.8772         5.553E-05
 39.2720         5.352E-05
 39.6708         5.178E-05
 40.0735         4.976E-05
 40.4803         4.810E-05
 40.8911         4.632E-05
 41.3060         4.472E-05
 41.7251         4.292E-05
 42.1483         4.150E-05
 42.5759         3.987E-05
 43.0076         3.842E-05
 43.4437         3.692E-05
 43.8842         3.573E-05
 44.3290         3.428E-05
 44.7783         3.311E-05
 45.2321         3.188E-05
 45.6905         3.076E-05
 46.1534         2.947E-05
 46.6210         2.852E-05
 47.0932         2.732E-05
 47.5701         2.630E-05
 48.0519         2.528E-05
 48.5384         2.439E-05
 49.0298         2.335E-05
 49.5261         2.260E-05
 50.0274         2.167E-05
 50.5337         2.088E-05
 51.0450         2.003E-05
 51.5615         1.935E-05
 52.0831         1.847E-05
 52.6100         1.782E-05
 53.1421         1.706E-05
 53.6795         1.639E-05
 54.2224         1.568E-05
 54.7706         1.515E-05
 55.3243         1.444E-05
 55.8836         1.396E-05
 56.4484         1.337E-05
 57.0189         1.284E-05
 57.5951         1.229E-05
 58.1771         1.184E-05
 58.7649         1.123E-05
 59.3586         1.085E-05
 59.9582         1.032E-05
 60.5638         9.910E-06
 61.1754         9.491E-06
 61.7932         9.118E-06
 62.4172         8.684E-06
 63.0473         8.399E-06
 63.6838         7.947E-06
 64.3267         7.657E-06
 64.9760         7.272E-06
 65.6318         6.960E-06
 66.2941         6.616E-06
 66.9630         6.370E-06
 67.6387         6.016E-06
 68.3211         5.832E-06
 69.0103         5.505E-06
 69.7065         5.292E-06
 70.4095         5.032E-06
 71.1196         4.780E-06
 71.8369         4.550E-06
 72.5612         4.339E-06
 73.2929         4.093E-06
 74.0318         3.959E-06
 74.7782         3.707E-06
 75.5320         3.596E-06
 76.2933         3.369E-06
 77.0623         3.233E-06
 77.8389         3.041E-06

==> anc/Tl-cutoff.txt <==
Absorption cross section of a massless scalar particle on Tl atom.
Unit coupling constant is assumed, g=1.
Detection energy cut-off at 1 keV is imposed.

 Energy [keV]    cross section [barn]
  1.0073         6.268E-03
  1.0224         1.159E-01
  1.0376         1.844E-01
  1.0530         1.802E-01
  1.0686         1.761E-01
  1.0843         1.725E-01
  1.1001         2.508E-01
  1.1161         2.769E-01
  1.1323         2.708E-01
  1.1486         1.948E+00
  1.1651         1.922E+00
  1.1818         1.851E+00
  1.1986         1.783E+00
  1.2156         1.714E+00
  1.2328         1.653E+00
  1.2501         1.592E+00
  1.2676         1.534E+00
  1.2853         1.476E+00
  1.3032         1.421E+00
  1.3212         1.368E+00
  1.3395         1.317E+00
  1.3579         1.268E+00
  1.3765         1.221E+00
  1.3952         1.176E+00
  1.4142         1.761E+00
  1.4333         2.125E+00
  1.4527         2.061E+00
  1.4722         1.999E+00
  1.4920         1.939E+00
  1.5119         1.881E+00
  1.5320         1.824E+00
  1.5524         1.768E+00
  1.5729         1.714E+00
  1.5936         1.663E+00
  1.6146         1.613E+00
  1.6357         1.564E+00
  1.6571         1.773E+00
  1.6787         1.722E+00
  1.7005         1.673E+00
  1.7225         1.622E+00
  1.7447         1.575E+00
  1.7672         1.620E+00
  1.7899         1.574E+00
  1.8128         1.530E+00
  1.8359         1.487E+00
  1.8593         1.445E+00
  1.8829         1.477E+00
  1.9067         1.436E+00
  1.9308         1.397E+00
  1.9551         1.358E+00
  1.9797         1.321E+00
  2.0045         1.284E+00
  2.0296         1.249E+00
  2.0549         1.214E+00
  2.0804         1.181E+00
  2.1062         1.149E+00
  2.1323         1.117E+00
  2.1586         1.086E+00
  2.1852         1.057E+00
  2.2121         1.028E+00
  2.2392         9.996E-01
  2.2666         9.723E-01
  2.2943         9.456E-01
  2.3223         9.197E-01
  2.3505         8.946E-01
  2.3790         8.702E-01
  2.4078         8.463E-01
  2.4369         8.232E-01
  2.4663         8.007E-01
  2.4960         7.788E-01
  2.5259         7.576E-01
  2.5562         7.370E-01
  2.5868         7.144E-01
  2.6177         6.948E-01
  2.6489         6.742E-01
  2.6804         6.557E-01
  2.7122         6.378E-01
  2.7443         6.204E-01
  2.7768         6.035E-01
  2.8095         5.871E-01
  2.8426         5.710E-01
  2.8761         5.555E-01
  2.9098         5.404E-01
  2.9440         5.256E-01
  2.9784         5.113E-01
  3.0132         4.974E-01
  3.0483         4.838E-01
  3.0838         4.707E-01
  3.1197         4.579E-01
  3.1559         4.455E-01
  3.1925         4.334E-01
  3.2294         4.216E-01
  3.2667         4.102E-01
  3.3044         3.990E-01
  3.3424         3.882E-01
  3.3809         3.777E-01
  3.4197         3.675E-01
  3.4589         9.489E-01
  3.4985         9.204E-01
  3.5385         1.296E+00
  3.5789         1.257E+00
  3.6197         1.219E+00
  3.6609         1.181E+00
  3.7025         1.145E+00
  3.7446         1.110E+00
  3.7870         1.076E+00
  3.8299         1.043E+00
  3.8732         1.011E+00
  3.9169         9.795E-01
  3.9611         9.493E-01
  4.0057         9.199E-01
  4.0508         1.100E+00
  4.0963         1.069E+00
  4.1423         1.039E+00
  4.1887         1.009E+00
  4.2356         9.797E-01
  4.2830         9.514E-01
  4.3309         9.239E-01
  4.3792         8.971E-01
  4.4280         8.714E-01
  4.4773         9.259E-01
  4.5270         9.002E-01
  4.5773         8.752E-01
  4.6281         8.515E-01
  4.6794         8.278E-01
  4.7312         8.047E-01
  4.7835         8.319E-01
  4.8364         8.093E-01
  4.8898         7.881E-01
  4.9437         7.668E-01
  4.9981         7.470E-01
  5.0531         7.266E-01
  5.1086         7.074E-01
  5.1647         6.881E-01
  5.2214         6.694E-01
  5.2786         6.512E-01
  5.3364         6.350E-01
  5.3948         6.177E-01
  5.4538         6.009E-01
  5.5133         5.846E-01
  5.5734         5.687E-01
  5.6342         5.535E-01
  5.6955         5.384E-01
  5.7575         5.237E-01
  5.8201         5.095E-01
  5.8833         4.955E-01
  5.9472         4.820E-01
  6.0116         4.688E-01
  6.0768         4.567E-01
  6.1425         4.442E-01
  6.2090         4.321E-01
  6.2761         4.202E-01
  6.3439         4.087E-01
  6.4123         3.975E-01
  6.4814         3.866E-01
  6.5513         3.760E-01
  6.6218         3.657E-01
  6.6930         3.556E-01
  6.7650         3.459E-01
  6.8376         3.364E-01
  6.9110         3.270E-01
  6.9851         3.180E-01
  7.0600         3.093E-01
  7.1356         3.008E-01
  7.2120         2.925E-01
  7.2891         2.845E-01
  7.3670         2.764E-01
  7.4457         2.688E-01
  7.5251         2.614E-01
  7.6054         2.542E-01
  7.6865         2.472E-01
  7.7683         2.403E-01
  7.8510         2.335E-01
  7.9346         2.271E-01
  8.0189         2.208E-01
  8.1041         2.147E-01
  8.1902         2.088E-01
  8.2771         2.028E-01
  8.3649         1.972E-01
  8.4535         1.917E-01
  8.5431         1.864E-01
  8.6335         1.812E-01
  8.7249         1.763E-01
  8.8171         1.713E-01
  8.9103         1.669E-01
  9.0044         1.620E-01
  9.0995         1.575E-01
  9.1955         1.531E-01
  9.2924         1.488E-01
  9.3904         1.449E-01
  9.4893         1.408E-01
  9.5892         1.369E-01
  9.6901         1.330E-01
  9.7920         1.293E-01
  9.8949         1.256E-01
  9.9989         1.221E-01
 10.1039         1.187E-01
 10.2099         1.153E-01
 10.3171         1.121E-01
 10.4252         1.089E-01
 10.5345         1.058E-01
 10.6449         1.029E-01
 10.7563         9.996E-02
 10.8689         9.713E-02
 10.9826         9.439E-02
 11.0974         9.171E-02
 11.2134         8.913E-02
 11.3306         8.585E-02
 11.4489         8.339E-02
 11.5684         8.094E-02
 11.6891         7.862E-02
 11.8110         7.640E-02
 11.9341         7.420E-02
 12.0584         7.171E-02
 12.1840         6.963E-02
 12.3109         6.765E-02
 12.4390         6.570E-02
 12.5684         6.382E-02
 12.6991         6.197E-02
 12.8311         6.020E-02
 12.9644         5.845E-02
 13.0991         5.678E-02
 13.2351         5.514E-02
 13.3725         5.356E-02
 13.5112         5.201E-02
 13.6513         5.052E-02
 13.7928         1.301E-01
 13.9358         1.268E-01
 14.0801         1.232E-01
 14.2260         1.197E-01
 14.3732         1.162E-01
 14.5220         1.129E-01
 14.6722         1.096E-01
 14.8239         1.064E-01
 14.9772         1.033E-01
 15.1320         1.003E-01
 15.2883         9.735E-02
 15.4462         9.447E-02
 15.6057         9.168E-02
 15.7667         8.896E-02
 15.9294         1.240E-01
 16.0937         1.206E-01
 16.2597         1.172E-01
 16.4273         1.138E-01
 16.5966         1.312E-01
 16.7675         1.277E-01
 16.9402         1.242E-01
 17.1146         1.209E-01
 17.2908         1.176E-01
 17.4687         1.144E-01
 17.6484         1.113E-01
 17.8299         1.082E-01
 18.0132         1.052E-01
 18.1983         1.023E-01
 18.3853         9.951E-02
 18.5742         9.676E-02
 18.7650         9.408E-02
 18.9576         9.147E-02
 19.1522         8.893E-02
 19.3487         8.651E-02
 19.5472         8.409E-02
 19.7477         8.174E-02
 19.9502         7.950E-02
 20.1547         7.726E-02
 20.3613         7.509E-02
 20.5699         7.296E-02
 20.7806         7.093E-02
 20.9934         6.894E-02
 21.2084         6.699E-02
 21.4255         6.509E-02
 21.6447         6.335E-02
 21.8662         6.154E-02
 22.0899         5.984E-02
 22.3158         5.812E-02
 22.5439         5.647E-02
 22.7744         5.485E-02
 23.0072         5.328E-02
 23.2422         5.176E-02
 23.4797         5.028E-02
 23.7195         4.883E-02
 23.9617         4.743E-02
 24.2063         4.606E-02
 24.4534         4.473E-02
 24.7029         4.344E-02
 24.9550         4.219E-02
 25.2095         4.097E-02
 25.4666         3.978E-02
 25.7263         3.863E-02
 25.9886         3.751E-02
 26.2535         3.641E-02
 26.5210         3.536E-02
 26.7913         3.433E-02
 27.0642         3.333E-02
 27.3398         3.235E-02
 27.6182         3.141E-02
 27.8994         3.049E-02
 28.1834         2.961E-02
 28.4703         2.875E-02
 28.7600         2.794E-02
 29.0526         2.712E-02
 29.3481         2.632E-02
 29.6466         2.554E-02
 29.9481         2.479E-02
 30.2526         2.407E-02
 30.5601         2.336E-02
 30.8708         2.267E-02
 31.1845         2.200E-02
 31.5013         2.131E-02
 31.8214         2.071E-02
 32.1446         2.009E-02
 32.4710         1.949E-02
 32.8008         1.891E-02
 33.1338         1.834E-02
 33.4701         1.778E-02
 33.8098         1.724E-02
 34.1529         1.673E-02
 34.4995         1.622E-02
 34.8495         1.573E-02
 35.2030         1.526E-02
 35.5600         1.479E-02
 35.9206         1.435E-02
 36.2849         1.391E-02
 36.6527         1.349E-02
 37.0243         1.308E-02
 37.3995         1.268E-02
 37.7785         1.230E-02
 38.1613         1.192E-02
 38.5479         1.156E-02
 38.9384         1.120E-02
 39.3328         1.086E-02
 39.7312         1.051E-02
 40.1335         1.018E-02
 40.5398         9.869E-03
 40.9502         9.563E-03
 41.3648         9.266E-03
 41.7834         8.978E-03
 42.2063         8.699E-03
 42.6333         8.428E-03
 43.0647         8.165E-03
 43.5003         7.814E-03
 43.9403         7.568E-03
 44.3848         7.328E-03
 44.8336         7.096E-03
 45.2870         6.869E-03
 45.7448         6.640E-03
 46.2073         6.429E-03
 46.6744         6.223E-03
 47.1461         6.025E-03
 47.6226         5.827E-03
 48.1039         5.640E-03
 48.5899         5.459E-03
 49.0808         5.284E-03
 49.5766         5.114E-03
 50.0774         4.950E-03
 50.5832         4.791E-03
 51.0940         4.635E-03
 51.6100         4.436E-03
 52.1311         4.289E-03
 52.6574         4.150E-03
 53.1890         4.013E-03
 53.7259         3.882E-03
 54.2682         3.754E-03
 54.8159         3.630E-03
 55.3690         3.511E-03
 55.9277         3.394E-03
 56.4920         3.283E-03
 57.0620         3.174E-03
 57.6376         3.069E-03
 58.2190         2.972E-03
 58.8062         2.874E-03
 59.3993         2.778E-03
 59.9983         2.687E-03
 60.6033         2.598E-03
 61.2143         2.537E-03
 61.8315         2.456E-03
 62.4548         2.384E-03
 63.0843         2.307E-03
 63.7202         2.231E-03
 64.3624         2.162E-03
 65.0110         2.089E-03
 65.6662         2.072E-03
 66.3278         2.002E-03
 66.9961         1.917E-03
 67.6711         1.855E-03
 68.3528         1.759E-03
 69.0414         1.700E-03
 69.7368         1.659E-03
 70.4392         1.608E-03
 71.1486         1.554E-03
 71.8651         1.503E-03
 72.5887         1.453E-03
 73.3196         1.439E-03
 74.0578         1.386E-03
 74.8034         1.319E-03
 75.5565         1.277E-03
 76.3170         1.208E-03
 77.0852         1.233E-03
 77.8611         1.185E-03
 78.6447         1.093E-03
 79.4362         1.067E-03
 80.2355         1.031E-03
 81.0429         1.028E-03
 81.8583         9.906E-04
 82.6819         9.852E-04
 83.5138         9.020E-04
 84.3539         8.802E-04
 85.2025         8.523E-04
 86.0595         8.417E-04
 86.9251         7.775E-04
 87.7994         6.150E-03
 88.6824         5.963E-03
 89.5742         5.802E-03
 90.4750         5.570E-03
 91.3847         5.455E-03
 92.3036         5.275E-03
 93.2316         5.179E-03
 94.1689         4.928E-03
 95.1156         4.736E-03
 96.0718         4.718E-03
 97.0375         4.436E-03
 98.0129         4.364E-03
 98.9981         4.189E-03
 99.9931         4.052E-03

==> anc/Tl-full.txt <==
Absorption cross section of a massless scalar particle on Tl atom.
Unit coupling constant is assumed, g=1.

 Energy [keV]    cross section [barn]
  0.1000         4.053E+00
  0.1071         3.336E+00
  0.1142         3.617E+00
  0.1215         3.110E+00
  0.1288         2.735E+00
  0.1362         2.447E+00
  0.1436         3.257E+00
  0.1511         3.193E+00
  0.1587         3.774E+00
  0.1664         4.046E+00
  0.1742         4.518E+00
  0.1820         5.166E+00
  0.1899         6.005E+00
  0.1979         6.999E+00
  0.2060         8.130E+00
  0.2141         9.300E+00
  0.2223         1.052E+01
  0.2306         1.173E+01
  0.2390         1.289E+01
  0.2475         1.398E+01
  0.2561         1.496E+01
  0.2647         1.582E+01
  0.2735         1.653E+01
  0.2823         1.712E+01
  0.2912         1.763E+01
  0.3002         1.801E+01
  0.3093         1.826E+01
  0.3185         1.841E+01
  0.3278         1.845E+01
  0.3371         1.840E+01
  0.3466         1.830E+01
  0.3561         1.814E+01
  0.3658         1.791E+01
  0.3755         1.765E+01
  0.3854         1.736E+01
  0.3953         1.701E+01
  0.4054         1.664E+01
  0.4155         1.734E+01
  0.4257         1.704E+01
  0.4361         1.731E+01
  0.4465         1.698E+01
  0.4571         1.659E+01
  0.4678         1.619E+01
  0.4785         1.578E+01
  0.4894         1.537E+01
  0.5004         1.497E+01
  0.5115         1.457E+01
  0.5227         1.417E+01
  0.5340         1.378E+01
  0.5454         1.339E+01
  0.5570         1.301E+01
  0.5686         1.263E+01
  0.5804         1.226E+01
  0.5923         1.189E+01
  0.6043         1.153E+01
  0.6164         1.118E+01
  0.6287         1.084E+01
  0.6411         1.126E+01
  0.6536         1.093E+01
  0.6662         1.061E+01
  0.6789         1.029E+01
  0.6918         9.983E+00
  0.7048         9.683E+00
  0.7179         9.390E+00
  0.7312         9.105E+00
  0.7446         8.827E+00
  0.7582         8.726E+00
  0.7718         8.465E+00
  0.7856         8.210E+00
  0.7996         7.963E+00
  0.8137         7.722E+00
  0.8279         7.489E+00
  0.8422         7.263E+00
  0.8568         7.043E+00
  0.8714         6.829E+00
  0.8862         6.801E+00
  0.9012         6.599E+00
  0.9163         6.403E+00
  0.9315         6.212E+00
  0.9469         6.027E+00
  0.9625         5.848E+00
  0.9782         5.677E+00
  0.9941         5.508E+00
  1.0101         5.344E+00
  1.0263         5.184E+00
  1.0426         5.030E+00
  1.0592         4.880E+00
  1.0758         4.736E+00
  1.0927         4.595E+00
  1.1097         4.463E+00
  1.1269         4.331E+00
  1.1442         4.204E+00
  1.1618         4.090E+00
  1.1795         3.971E+00
  1.1974         3.854E+00
  1.2154         3.738E+00
  1.2337         3.631E+00
  1.2521         3.523E+00
  1.2707         3.423E+00
  1.2895         3.321E+00
  1.3085         3.223E+00
  1.3277         3.129E+00
  1.3470         3.037E+00
  1.3666         2.946E+00
  1.3863         2.859E+00
  1.4063         2.775E+00
  1.4264         2.694E+00
  1.4468         2.615E+00
  1.4673         2.539E+00
  1.4881         2.465E+00
  1.5091         2.393E+00
  1.5303         2.324E+00
  1.5516         2.255E+00
  1.5732         2.189E+00
  1.5951         2.126E+00
  1.6171         2.064E+00
  1.6394         2.004E+00
  1.6619         1.946E+00
  1.6846         1.890E+00
  1.7075         1.833E+00
  1.7307         1.780E+00
  1.7541         1.728E+00
  1.7777         1.678E+00
  1.8015         1.630E+00
  1.8257         1.582E+00
  1.8500         1.536E+00
  1.8746         1.491E+00
  1.8994         1.448E+00
  1.9245         1.407E+00
  1.9498         1.366E+00
  1.9754         1.327E+00
  2.0013         1.289E+00
  2.0274         1.252E+00
  2.0537         1.216E+00
  2.0804         1.181E+00
  2.1072         1.147E+00
  2.1344         1.114E+00
  2.1618         1.083E+00
  2.1895         1.052E+00
  2.2175         1.022E+00
  2.2458         9.930E-01
  2.2743         9.648E-01
  2.3032         9.373E-01
  2.3323         9.107E-01
  2.3617         8.848E-01
  2.3914         8.598E-01
  2.4214         8.354E-01
  2.4517         2.044E+00
  2.4823         1.991E+00
  2.5132         1.957E+00
  2.5445         2.725E+00
  2.5760         2.677E+00
  2.6078         2.626E+00
  2.6400         2.576E+00
  2.6725         2.529E+00
  2.7053         2.478E+00
  2.7384         2.424E+00
  2.7719         2.368E+00
  2.8057         2.311E+00
  2.8399         2.253E+00
  2.8744         2.195E+00
  2.9092         2.137E+00
  2.9444         2.078E+00
  2.9799         2.020E+00
  3.0158         2.247E+00
  3.0520         2.201E+00
  3.0887         2.148E+00
  3.1256         2.093E+00
  3.1630         2.038E+00
  3.2007         1.984E+00
  3.2388         1.930E+00
  3.2773         1.877E+00
  3.3161         1.824E+00
  3.3554         1.773E+00
  3.3950         1.723E+00
  3.4351         1.674E+00
  3.4755         1.716E+00
  3.5163         1.675E+00
  3.5576         1.632E+00
  3.5993         1.588E+00
  3.6413         1.545E+00
  3.6838         1.503E+00
  3.7268         1.461E+00
  3.7701         1.483E+00
  3.8139         1.444E+00
  3.8581         1.405E+00
  3.9028         1.367E+00
  3.9479         1.331E+00
  3.9935         1.294E+00
  4.0395         1.259E+00
  4.0860         1.225E+00
  4.1329         1.192E+00
  4.1804         1.159E+00
  4.2283         1.127E+00
  4.2766         1.096E+00
  4.3255         1.066E+00
  4.3748         1.037E+00
  4.4247         1.009E+00
  4.4750         9.809E-01
  4.5258         9.538E-01
  4.5772         9.275E-01
  4.6290         9.026E-01
  4.6814         8.776E-01
  4.7343         8.537E-01
  4.7878         8.301E-01
  4.8417         8.070E-01
  4.8962         7.856E-01
  4.9513         7.649E-01
  5.0069         7.437E-01
  5.0630         7.235E-01
  5.1198         7.035E-01
  5.1770         6.840E-01
  5.2349         6.651E-01
  5.2933         6.467E-01
  5.3524         6.302E-01
  5.4120         6.128E-01
  5.4722         5.958E-01
  5.5330         5.793E-01
  5.5944         5.632E-01
  5.6564         5.480E-01
  5.7191         5.328E-01
  5.7824         5.180E-01
  5.8463         5.036E-01
  5.9108         4.897E-01
  5.9760         4.760E-01
  6.0419         4.629E-01
  6.1084         4.506E-01
  6.1756         4.381E-01
  6.2434         4.259E-01
  6.3119         4.141E-01
  6.3811         4.025E-01
  6.4510         3.914E-01
  6.5216         3.804E-01
  6.5930         3.699E-01
  6.6650         3.596E-01
  6.7377         3.496E-01
  6.8112         3.398E-01
  6.8854         3.302E-01
  6.9603         3.210E-01
  7.0360         3.121E-01
  7.1125         3.034E-01
  7.1897         2.949E-01
  7.2677         2.867E-01
  7.3464         2.784E-01
  7.4260         2.707E-01
  7.5063         2.631E-01
  7.5875         2.558E-01
  7.6694         2.486E-01
  7.7522         2.416E-01
  7.8358         2.347E-01
  7.9203         2.282E-01
  8.0056         2.218E-01
  8.0917         2.156E-01
  8.1787         2.095E-01
  8.2666         2.035E-01
  8.3553         1.978E-01
  8.4450         1.922E-01
  8.5355         1.868E-01
  8.6270         1.816E-01
  8.7193         1.766E-01
  8.8126         1.716E-01
  8.9068         1.670E-01
  9.0020         1.622E-01
  9.0981         1.576E-01
  9.1952         1.531E-01
  9.2932         1.488E-01
  9.3922         1.448E-01
  9.4922         1.407E-01
  9.5932         1.367E-01
  9.6953         1.328E-01
  9.7983         1.291E-01
  9.9024         1.254E-01
 10.0075         1.218E-01
 10.1137         1.184E-01
 10.2209         1.150E-01
 10.3292         1.117E-01
 10.4386         1.085E-01
 10.5490         1.055E-01
 10.6606         1.024E-01
 10.7733         9.953E-02
 10.8871         9.668E-02
 11.0021         9.393E-02
 11.1182         9.047E-02
 11.2355         8.787E-02
 11.3539         8.536E-02
 11.4735         8.290E-02
 11.5944         8.044E-02
 11.7164         7.812E-02
 11.8396         7.588E-02
 11.9641         7.368E-02
 12.0899         7.118E-02
 12.2169         6.912E-02
 12.3451         6.712E-02
 12.4746         6.517E-02
 12.6055         6.328E-02
 12.7376         6.144E-02
 12.8711         1.502E-01
 13.0059         1.493E-01
 13.1420         1.466E-01
 13.2795         1.433E-01
 13.4184         1.398E-01
 13.5587         1.361E-01
 13.7004         1.325E-01
 13.8435         1.291E-01
 13.9880         1.255E-01
 14.1340         1.219E-01
 14.2814         1.184E-01
 14.4303         1.149E-01
 14.5807         1.116E-01
 14.7326         1.083E-01
 14.8860         1.449E-01
 15.0409         1.434E-01
 15.1974         1.403E-01
 15.3555         1.368E-01
 15.5152         1.546E-01
 15.6764         1.514E-01
 15.8392         1.478E-01
 16.0037         1.442E-01
 16.1699         1.404E-01
 16.3376         1.367E-01
 16.5071         1.331E-01
 16.6783         1.295E-01
 16.8511         1.260E-01
 17.0257         1.226E-01
 17.2021         1.192E-01
 17.3802         1.160E-01
 17.5601         1.128E-01
 17.7418         1.097E-01
 17.9253         1.066E-01
 18.1106         1.037E-01
 18.2978         1.008E-01
 18.4869         9.802E-02
 18.6778         9.530E-02
 18.8707         9.264E-02
 19.0655         9.006E-02
 19.2622         8.757E-02
 19.4610         8.513E-02
 19.6617         8.274E-02
 19.8644         8.041E-02
 20.0691         7.818E-02
 20.2759         7.598E-02
 20.4847         7.382E-02
 20.6957         7.175E-02
 20.9087         6.971E-02
 21.1239         6.775E-02
 21.3412         6.582E-02
 21.5607         6.394E-02
 21.7824         6.222E-02
 22.0063         6.043E-02
 22.2325         5.875E-02
 22.4609         5.707E-02
 22.6916         5.543E-02
 22.9246         5.383E-02
 23.1599         5.228E-02
 23.3976         5.079E-02
 23.6377         4.932E-02
 23.8801         4.790E-02
 24.1250         4.651E-02
 24.3724         4.517E-02
 24.6222         4.386E-02
 24.8745         4.258E-02
 25.1293         4.134E-02
 25.3867         4.014E-02
 25.6466         3.897E-02
 25.9092         3.784E-02
 26.1744         3.674E-02
 26.4422         3.566E-02
 26.7127         3.462E-02
 26.9859         3.361E-02
 27.2619         3.263E-02
 27.5406         3.167E-02
 27.8221         3.074E-02
 28.1064         2.985E-02
 28.3936         2.897E-02
 28.6836         2.816E-02
 28.9765         2.733E-02
 29.2724         2.652E-02
 29.5712         2.574E-02
 29.8730         2.498E-02
 30.1778         2.424E-02
 30.4857         2.353E-02
 30.7966         2.283E-02
 31.1107         2.215E-02
 31.4279         2.146E-02
 31.7482         2.085E-02
 32.0718         2.023E-02
 32.3986         1.962E-02
 32.7287         1.903E-02
 33.0620         1.846E-02
 33.3988         1.790E-02
 33.7388         1.735E-02
 34.0823         1.683E-02
 34.4292         1.632E-02
 34.7796         1.583E-02
 35.1335         1.535E-02
 35.4909         1.488E-02
 35.8519         1.443E-02
 36.2165         1.399E-02
 36.5848         1.357E-02
 36.9567         1.316E-02
 37.3324         1.275E-02
 37.7118         1.236E-02
 38.0950         1.198E-02
 38.4820         1.162E-02
 38.8729         1.126E-02
 39.2677         1.091E-02
 39.6665         1.058E-02
 40.0693         1.023E-02
 40.4760         9.917E-03
 40.8869         9.609E-03
 41.3019         9.310E-03
 41.7210         9.021E-03
 42.1443         8.740E-03
 42.5718         8.467E-03
 43.0036         8.202E-03
 43.4397         7.849E-03
 43.8802         7.601E-03
 44.3251         7.360E-03
 44.7744         7.126E-03
 45.2283         6.898E-03
 45.6866         6.667E-03
 46.1496         6.455E-03
 46.6172         6.248E-03
 47.0894         6.049E-03
 47.5664         5.854E-03
 48.0482         5.661E-03
 48.5347         5.480E-03
 49.0262         5.303E-03
 49.5225         5.132E-03
 50.0238         4.967E-03
 50.5302         4.807E-03
 51.0416         4.651E-03
 51.5581         4.450E-03
 52.0797         4.304E-03
 52.6066         4.163E-03
 53.1388         4.026E-03
 53.6763         3.894E-03
 54.2191         3.765E-03
 54.7674         3.641E-03
 55.3211         3.521E-03
 55.8804         3.404E-03
 56.4453         3.291E-03
 57.0159         3.182E-03
 57.5921         3.078E-03
 58.1741         2.975E-03
 58.7620         2.881E-03
 59.3557         2.785E-03
 59.9553         2.693E-03
 60.5610         2.604E-03
 61.1727         2.543E-03
 61.7905         2.462E-03
 62.4145         2.389E-03
 63.0447         2.311E-03
 63.6812         2.235E-03
 64.3241         2.167E-03
 64.9735         2.093E-03
 65.6293         2.076E-03
 66.2917         2.006E-03
 66.9607         1.922E-03
 67.6364         1.858E-03
 68.3188         1.763E-03
 69.0081         1.703E-03
 69.7043         1.661E-03
 70.4074         1.611E-03
 71.1176         1.556E-03
 71.8348         1.505E-03
 72.5593         1.455E-03
 73.2910         1.440E-03
 74.0300         1.388E-03
 74.7763         1.321E-03
 75.5302         1.278E-03
 76.2916         1.209E-03
 77.0606         1.234E-03
 77.8373         1.186E-03
 78.6217         1.093E-03
 79.4140         1.068E-03
 80.2143         1.028E-03
 81.0225         1.031E-03
 81.8388         9.913E-04
 82.6633         9.813E-04
 83.4960         9.048E-04
 84.3371         8.794E-04
 85.1865         8.556E-04
 86.0445         8.418E-04
 86.9110         6.325E-03
 87.7862         6.152E-03
 88.6702         5.966E-03
 89.5630         5.797E-03
 90.4647         5.578E-03
 91.3754         5.456E-03
 92.2953         5.274E-03
 93.2243         5.178E-03
 94.1626         4.926E-03
 95.1103         4.737E-03
 96.0675         4.716E-03
 97.0343         4.436E-03
 98.0107         4.364E-03
 98.9969         4.189E-03
 99.9930         4.052E-03
100.9990         4.135E-03

==> anc/Xe-cutoff.txt <==
Absorption cross section of a massless scalar particle on Xe atom.
Unit coupling constant is assumed, g=1.
Detection energy cut-off at 1 keV is imposed.

 Energy [keV]    cross section [barn]
  1.0224         2.747E-02
  1.0376         3.786E-02
  1.0530         3.688E-02
  1.0686         3.594E-02
  1.0843         4.034E-01
  1.1001         3.902E-01
  1.1161         3.774E-01
  1.1323         3.650E-01
  1.1486         3.531E-01
  1.1651         4.959E-01
  1.1818         5.546E-01
  1.1986         5.383E-01
  1.2156         5.224E-01
  1.2328         5.673E-01
  1.2501         5.509E-01
  1.2676         5.350E-01
  1.2853         5.196E-01
  1.3032         5.046E-01
  1.3212         4.901E-01
  1.3395         4.760E-01
  1.3579         4.624E-01
  1.3765         4.491E-01
  1.3952         4.366E-01
  1.4142         4.240E-01
  1.4333         4.119E-01
  1.4527         4.001E-01
  1.4722         3.887E-01
  1.4920         3.776E-01
  1.5119         3.669E-01
  1.5320         3.568E-01
  1.5524         3.510E-01
  1.5729         3.410E-01
  1.5936         3.331E-01
  1.6146         3.236E-01
  1.6357         3.144E-01
  1.6571         3.056E-01
  1.6787         2.970E-01
  1.7005         9.250E-01
  1.7225         1.321E+00
  1.7447         1.274E+00
  1.7672         1.233E+00
  1.7899         1.189E+00
  1.8128         1.147E+00
  1.8359         1.107E+00
  1.8593         1.069E+00
  1.8829         1.032E+00
  1.9067         9.952E-01
  1.9308         9.601E-01
  1.9551         9.263E-01
  1.9797         1.213E+00
  2.0045         1.174E+00
  2.0296         1.289E+00
  2.0549         1.250E+00
  2.0804         1.211E+00
  2.1062         1.174E+00
  2.1323         1.138E+00
  2.1586         1.103E+00
  2.1852         1.169E+00
  2.2121         1.134E+00
  2.2392         1.100E+00
  2.2666         1.067E+00
  2.2943         1.036E+00
  2.3223         1.005E+00
  2.3505         9.743E-01
  2.3790         9.454E-01
  2.4078         9.172E-01
  2.4369         8.899E-01
  2.4663         8.635E-01
  2.4960         8.379E-01
  2.5259         8.131E-01
  2.5562         7.891E-01
  2.5868         7.657E-01
  2.6177         7.431E-01
  2.6489         7.211E-01
  2.6804         6.993E-01
  2.7122         6.786E-01
  2.7443         6.586E-01
  2.7768         6.391E-01
  2.8095         6.199E-01
  2.8426         6.016E-01
  2.8761         5.839E-01
  2.9098         5.667E-01
  2.9440         5.500E-01
  2.9784         5.339E-01
  3.0132         5.192E-01
  3.0483         5.039E-01
  3.0838         4.890E-01
  3.1197         4.753E-01
  3.1559         4.613E-01
  3.1925         4.477E-01
  3.2294         4.345E-01
  3.2667         4.217E-01
  3.3044         4.094E-01
  3.3424         3.974E-01
  3.3809         3.857E-01
  3.4197         3.744E-01
  3.4589         3.634E-01
  3.4985         3.527E-01
  3.5385         3.424E-01
  3.5789         3.324E-01
  3.6197         3.226E-01
  3.6609         3.132E-01
  3.7025         3.040E-01
  3.7446         2.951E-01
  3.7870         2.865E-01
  3.8299         2.766E-01
  3.8732         2.685E-01
  3.9169         2.604E-01
  3.9611         2.520E-01
  4.0057         2.446E-01
  4.0508         2.375E-01
  4.0963         2.305E-01
  4.1423         2.238E-01
  4.1887         2.172E-01
  4.2356         2.109E-01
  4.2830         2.047E-01
  4.3309         1.987E-01
  4.3792         1.929E-01
  4.4280         1.873E-01
  4.4773         1.818E-01
  4.5270         1.765E-01
  4.5773         1.713E-01
  4.6281         1.663E-01
  4.6794         1.615E-01
  4.7312         1.568E-01
  4.7835         1.522E-01
  4.8364         1.478E-01
  4.8898         1.435E-01
  4.9437         1.393E-01
  4.9981         1.353E-01
  5.0531         1.313E-01
  5.1086         1.275E-01
  5.1647         1.238E-01
  5.2214         1.202E-01
  5.2786         1.168E-01
  5.3364         1.134E-01
  5.3948         1.101E-01
  5.4538         1.069E-01
  5.5133         1.038E-01
  5.5734         1.008E-01
  5.6342         9.786E-02
  5.6955         9.502E-02
  5.7575         9.227E-02
  5.8201         8.960E-02
  5.8833         2.775E-01
  5.9472         2.694E-01
  6.0116         2.615E-01
  6.0768         2.539E-01
  6.1425         2.465E-01
  6.2090         3.336E-01
  6.2761         3.240E-01
  6.3439         3.146E-01
  6.4123         3.054E-01
  6.4814         2.965E-01
  6.5513         3.433E-01
  6.6218         3.339E-01
  6.6930         3.248E-01
  6.7650         3.159E-01
  6.8376         3.072E-01
  6.9110         2.987E-01
  6.9851         2.904E-01
  7.0600         2.825E-01
  7.1356         2.747E-01
  7.2120         2.671E-01
  7.2891         2.596E-01
  7.3670         2.524E-01
  7.4457         2.453E-01
  7.5251         2.384E-01
  7.6054         2.322E-01
  7.6865         2.258E-01
  7.7683         2.195E-01
  7.8510         2.133E-01
  7.9346         2.073E-01
  8.0189         2.015E-01
  8.1041         1.958E-01
  8.1902         1.903E-01
  8.2771         1.850E-01
  8.3649         1.797E-01
  8.4535         1.747E-01
  8.5431         1.697E-01
  8.6335         1.649E-01
  8.7249         1.602E-01
  8.8171         1.557E-01
  8.9103         1.513E-01
  9.0044         1.470E-01
  9.0995         1.428E-01
  9.1955         1.388E-01
  9.2924         1.348E-01
  9.3904         1.310E-01
  9.4893         1.273E-01
  9.5892         1.236E-01
  9.6901         1.201E-01
  9.7920         1.167E-01
  9.8949         1.134E-01
  9.9989         1.101E-01
 10.1039         1.070E-01
 10.2099         1.039E-01
 10.3171         1.010E-01
 10.4252         9.808E-02
 10.5345         9.527E-02
 10.6449         9.254E-02
 10.7563         8.989E-02
 10.8689         8.732E-02
 10.9826         8.481E-02
 11.0974         8.242E-02
 11.2134         8.005E-02
 11.3306         7.774E-02
 11.4489         7.545E-02
 11.5684         7.331E-02
 11.6891         7.119E-02
 11.8110         6.911E-02
 11.9341         6.712E-02
 12.0584         6.535E-02
 12.1840         6.348E-02
 12.3109         6.164E-02
 12.4390         5.985E-02
 12.5684         5.813E-02
 12.6991         5.644E-02
 12.8311         5.480E-02
 12.9644         5.327E-02
 13.0991         5.171E-02
 13.2351         5.020E-02
 13.3725         4.873E-02
 13.5112         4.731E-02
 13.6513         4.592E-02
 13.7928         4.458E-02
 13.9358         4.327E-02
 14.0801         4.200E-02
 14.2260         4.076E-02
 14.3732         3.957E-02
 14.5220         3.840E-02
 14.6722         3.727E-02
 14.8239         3.617E-02
 14.9772         3.511E-02
 15.1320         3.407E-02
 15.2883         3.307E-02
 15.4462         3.209E-02
 15.6057         3.115E-02
 15.7667         3.023E-02
 15.9294         2.934E-02
 16.0937         2.847E-02
 16.2597         2.763E-02
 16.4273         2.663E-02
 16.5966         2.583E-02
 16.7675         2.506E-02
 16.9402         2.431E-02
 17.1146         2.358E-02
 17.2908         2.278E-02
 17.4687         2.210E-02
 17.6484         2.143E-02
 17.8299         2.078E-02
 18.0132         2.016E-02
 18.1983         1.955E-02
 18.3853         1.895E-02
 18.5742         1.838E-02
 18.7650         1.783E-02
 18.9576         1.729E-02
 19.1522         1.676E-02
 19.3487         1.626E-02
 19.5472         1.577E-02
 19.7477         1.529E-02
 19.9502         1.482E-02
 20.1547         1.437E-02
 20.3613         1.393E-02
 20.5699         1.351E-02
 20.7806         1.310E-02
 20.9934         1.270E-02
 21.2084         1.231E-02
 21.4255         1.193E-02
 21.6447         1.157E-02
 21.8662         1.121E-02
 22.0899         1.087E-02
 22.3158         1.053E-02
 22.5439         1.021E-02
 22.7744         9.896E-03
 23.0072         9.592E-03
 23.2422         9.297E-03
 23.4797         9.011E-03
 23.7195         8.734E-03
 23.9617         8.464E-03
 24.2063         8.203E-03
 24.4534         7.950E-03
 24.7029         7.705E-03
 24.9550         7.466E-03
 25.2095         7.235E-03
 25.4666         7.010E-03
 25.7263         6.792E-03
 25.9886         6.580E-03
 26.2535         6.375E-03
 26.5210         6.177E-03
 26.7913         5.985E-03
 27.0642         5.799E-03
 27.3398         5.618E-03
 27.6182         5.443E-03
 27.8994         5.273E-03
 28.1834         5.108E-03
 28.4703         4.949E-03
 28.7600         4.794E-03
 29.0526         4.644E-03
 29.3481         4.499E-03
 29.6466         4.357E-03
 29.9481         4.220E-03
 30.2526         4.087E-03
 30.5601         3.958E-03
 30.8708         3.833E-03
 31.1845         3.713E-03
 31.5013         3.596E-03
 31.8214         3.482E-03
 32.1446         3.372E-03
 32.4710         3.265E-03
 32.8008         3.162E-03
 33.1338         3.062E-03
 33.4701         2.965E-03
 33.8098         2.871E-03
 34.1529         2.780E-03
 34.4995         2.692E-03
 34.8495         2.607E-03
 35.2030         2.523E-03
 35.5600         2.443E-03
 35.9206         1.873E-02
 36.2849         1.832E-02
 36.6527         1.783E-02
 37.0243         1.733E-02
 37.3995         1.684E-02
 37.7785         1.636E-02
 38.1613         1.589E-02
 38.5479         1.543E-02
 38.9384         1.498E-02
 39.3328         1.455E-02
 39.7312         1.412E-02
 40.1335         1.371E-02
 40.5398         1.331E-02
 40.9502         1.291E-02
 41.3648         1.253E-02
 41.7834         1.216E-02
 42.2063         1.179E-02
 42.6333         1.144E-02
 43.0647         1.109E-02
 43.5003         1.076E-02
 43.9403         1.043E-02
 44.3848         1.011E-02
 44.8336         9.804E-03
 45.2870         9.503E-03
 45.7448         9.216E-03
 46.2073         8.931E-03
 46.6744         8.656E-03
 47.1461         8.386E-03
 47.6226         8.123E-03
 48.1039         7.869E-03
 48.5899         7.622E-03
 49.0808         7.382E-03
 49.5766         7.149E-03
 50.0774         6.923E-03
 50.5832         6.703E-03
 51.0940         6.490E-03
 51.6100         6.283E-03
 52.1311         6.082E-03
 52.6574         5.888E-03
 53.1890         5.699E-03
 53.7259         5.515E-03
 54.2682         5.338E-03
 54.8159         5.165E-03
 55.3690         4.998E-03
 55.9277         4.835E-03
 56.4920         4.678E-03
 57.0620         4.526E-03
 57.6376         4.378E-03
 58.2190         4.234E-03
 58.8062         4.094E-03
 59.3993         3.959E-03
 59.9983         3.828E-03
 60.6033         3.700E-03
 61.2143         3.577E-03
 61.8315         3.458E-03
 62.4548         3.342E-03
 63.0843         3.230E-03
 63.7202         3.122E-03
 64.3624         3.017E-03
 65.0110         2.915E-03
 65.6662         2.816E-03
 66.3278         2.720E-03
 66.9961         2.627E-03
 67.6711         2.538E-03
 68.3528         2.451E-03
 69.0414         2.369E-03
 69.7368         2.293E-03
 70.4392         2.215E-03
 71.1486         2.143E-03
 71.8651         2.061E-03
 72.5887         1.989E-03
 73.3196         1.920E-03
 74.0578         1.853E-03
 74.8034         1.788E-03
 75.5565         1.721E-03
 76.3170         1.660E-03
 77.0852         1.600E-03
 77.8611         1.546E-03
 78.6447         1.478E-03
 79.4362         1.425E-03
 80.2355         1.373E-03
 81.0429         1.310E-03
 81.8583         1.292E-03
 82.6819         1.229E-03
 83.5138         1.180E-03
 84.3539         1.125E-03
 85.2025         1.088E-03
 86.0595         1.064E-03
 86.9251         1.034E-03
 87.7994         9.898E-04
 88.6824         9.299E-04
 89.5742         9.160E-04
 90.4750         8.746E-04
 91.3847         8.395E-04
 92.3036         8.094E-04
 93.2316         7.854E-04
 94.1689         7.515E-04
 95.1156         7.305E-04
 96.0718         7.136E-04
 97.0375         6.838E-04
 98.0129         6.502E-04
 98.9981         6.220E-04

==> anc/Xe-full.txt <==
Absorption cross section of a massless scalar particle on Xe atom.
Unit coupling constant is assumed, g=1.

 Energy [keV]    cross section [barn]
  0.1000         4.641E+00
  0.1070         3.233E+00
  0.1141         2.507E+00
  0.1213         2.161E+00
  0.1285         2.044E+00
  0.1358         2.063E+00
  0.1432         2.160E+00
  0.1506         2.296E+00
  0.1581         2.454E+00
  0.1734         4.312E+00
  0.1812         4.993E+00
  0.1890         5.077E+00
  0.1969         5.146E+00
  0.2049         5.197E+00
  0.2130         5.227E+00
  0.2211         5.242E+00
  0.2293         5.240E+00
  0.2377         5.898E+00
  0.2460         5.850E+00
  0.2545         5.789E+00
  0.2631         5.715E+00
  0.2717         5.629E+00
  0.2805         5.536E+00
  0.2893         5.446E+00
  0.2982         5.344E+00
  0.3072         5.247E+00
  0.3163         5.133E+00
  0.3255         5.017E+00
  0.3348         4.893E+00
  0.3441         4.769E+00
  0.3536         4.637E+00
  0.3631         4.512E+00
  0.3728         4.383E+00
  0.3825         4.260E+00
  0.3924         4.137E+00
  0.4023         4.016E+00
  0.4124         3.897E+00
  0.4225         3.780E+00
  0.4327         3.665E+00
  0.4431         3.551E+00
  0.4535         3.441E+00
  0.4641         3.329E+00
  0.4747         3.223E+00
  0.4855         3.120E+00
  0.4964         3.021E+00
  0.5074         2.923E+00
  0.5185         2.829E+00
  0.5297         2.737E+00
  0.5410         2.648E+00
  0.5524         2.562E+00
  0.5639         2.477E+00
  0.5756         2.395E+00
  0.5874         2.317E+00
  0.5993         2.241E+00
  0.6113         2.168E+00
  0.6234         2.097E+00
  0.6357         2.029E+00
  0.6480         1.962E+00
  0.6605         1.898E+00
  0.6732         1.836E+00
  0.6859         1.777E+00
  0.6988         9.228E+00
  0.7118         1.278E+01
  0.7249         1.118E+01
  0.7382         1.025E+01
  0.7516         9.675E+00
  0.7651         9.257E+00
  0.7788         8.931E+00
  0.7926         8.645E+00
  0.8065         8.378E+00
  0.8206         8.126E+00
  0.8348         7.881E+00
  0.8492         7.641E+00
  0.8637         7.404E+00
  0.8784         7.170E+00
  0.8932         6.939E+00
  0.9081         6.711E+00
  0.9232         6.486E+00
  0.9385         6.265E+00
  0.9539         6.049E+00
  0.9694         6.616E+00
  0.9852         6.428E+00
  1.0010         6.235E+00
  1.0171         6.040E+00
  1.0332         6.167E+00
  1.0496         5.986E+00
  1.0661         5.805E+00
  1.0828         5.625E+00
  1.0996         5.448E+00
  1.1166         5.275E+00
  1.1338         5.106E+00
  1.1512         4.941E+00
  1.1687         4.781E+00
  1.1864         4.845E+00
  1.2043         4.694E+00
  1.2224         4.545E+00
  1.2406         4.403E+00
  1.2590         4.264E+00
  1.2776         4.128E+00
  1.2964         3.995E+00
  1.3154         3.869E+00
  1.3346         3.745E+00
  1.3539         3.625E+00
  1.3735         3.509E+00
  1.3933         3.397E+00
  1.4132         3.288E+00
  1.4334         3.183E+00
  1.4537         3.082E+00
  1.4743         2.984E+00
  1.4950         2.889E+00
  1.5160         2.797E+00
  1.5372         2.709E+00
  1.5586         2.627E+00
  1.5802         2.545E+00
  1.6020         2.465E+00
  1.6240         2.387E+00
  1.6463         2.311E+00
  1.6688         2.238E+00
  1.6915         2.168E+00
  1.7144         2.100E+00
  1.7376         2.038E+00
  1.7610         1.974E+00
  1.7846         1.912E+00
  1.8084         1.852E+00
  1.8325         1.794E+00
  1.8569         1.740E+00
  1.8815         1.685E+00
  1.9063         1.633E+00
  1.9314         1.582E+00
  1.9567         1.533E+00
  1.9823         1.485E+00
  2.0082         1.439E+00
  2.0343         1.394E+00
  2.0606         1.351E+00
  2.0872         1.309E+00
  2.1141         1.268E+00
  2.1413         1.229E+00
  2.1687         1.191E+00
  2.1964         1.154E+00
  2.2244         1.118E+00
  2.2527         1.084E+00
  2.2812         1.051E+00
  2.3100         1.018E+00
  2.3392         9.861E-01
  2.3686         9.559E-01
  2.3983         9.265E-01
  2.4283         8.979E-01
  2.4586         8.704E-01
  2.4892         8.437E-01
  2.5201         8.179E-01
  2.5513         7.929E-01
  2.5828         7.687E-01
  2.6147         7.452E-01
  2.6468         7.225E-01
  2.6793         7.000E-01
  2.7121         6.786E-01
  2.7453         6.580E-01
  2.7788         6.380E-01
  2.8126         6.182E-01
  2.8467         5.994E-01
  2.8812         5.813E-01
  2.9160         5.637E-01
  2.9512         5.466E-01
  2.9867         5.301E-01
  3.0226         5.140E-01
  3.0589         4.994E-01
  3.0955         4.844E-01
  3.1324         4.703E-01
  3.1698         4.561E-01
  3.2075         4.423E-01
  3.2456         4.289E-01
  3.2841         4.160E-01
  3.3229         4.035E-01
  3.3622         3.913E-01
  3.4018         3.796E-01
  3.4418         3.681E-01
  3.4823         3.571E-01
  3.5231         3.463E-01
  3.5644         3.359E-01
  3.6060         3.258E-01
  3.6481         3.161E-01
  3.6906         3.066E-01
  3.7335         2.974E-01
  3.7769         2.885E-01
  3.8207         2.799E-01
  3.8649         2.700E-01
  3.9096         2.617E-01
  3.9547         2.539E-01
  4.0002         2.455E-01
  4.0463         2.382E-01
  4.0927         2.310E-01
  4.1397         2.241E-01
  4.1871         2.174E-01
  4.2350         2.109E-01
  4.2834         2.046E-01
  4.3322         1.985E-01
  4.3815         1.926E-01
  4.4314         1.869E-01
  4.4817         1.813E-01
  4.5325         1.759E-01
  4.5839         1.707E-01
  4.6357         1.656E-01
  4.6881         1.607E-01
  4.7410         1.559E-01
  4.7945         1.513E-01
  4.8484         4.035E-01
  4.9029         4.175E-01
  4.9580         4.165E-01
  5.0136         4.106E-01
  5.0697         4.025E-01
  5.1264         3.945E-01
  5.1837         5.085E-01
  5.2416         5.058E-01
  5.3000         4.970E-01
  5.3590         4.862E-01
  5.4186         4.745E-01
  5.4788         4.629E-01
  5.5396         5.171E-01
  5.6011         5.057E-01
  5.6631         4.935E-01
  5.7257         4.811E-01
  5.7890         4.689E-01
  5.8529         4.567E-01
  5.9175         4.445E-01
  5.9827         4.326E-01
  6.0485         4.209E-01
  6.1150         4.095E-01
  6.1822         3.983E-01
  6.2500         3.875E-01
  6.3185         3.769E-01
  6.3877         3.665E-01
  6.4576         3.564E-01
  6.5282         3.465E-01
  6.5995         3.369E-01
  6.6715         3.275E-01
  6.7443         3.184E-01
  6.8177         3.095E-01
  6.8919         3.009E-01
  6.9669         2.924E-01
  7.0425         2.844E-01
  7.1190         2.764E-01
  7.1962         2.686E-01
  7.2742         2.610E-01
  7.3529         2.536E-01
  7.4325         2.465E-01
  7.5128         2.395E-01
  7.5940         2.330E-01
  7.6759         2.266E-01
  7.7587         2.202E-01
  7.8423         2.139E-01
  7.9268         2.079E-01
  8.0120         2.020E-01
  8.0982         1.962E-01
  8.1852         1.906E-01
  8.2730         1.852E-01
  8.3618         1.799E-01
  8.4514         1.748E-01
  8.5420         1.698E-01
  8.6334         1.649E-01
  8.7258         1.602E-01
  8.8190         1.556E-01
  8.9132         1.512E-01
  9.0084         1.468E-01
  9.1045         1.426E-01
  9.2015         1.385E-01
  9.2996         1.345E-01
  9.3986         1.307E-01
  9.4986         1.269E-01
  9.5996         1.233E-01
  9.7016         1.197E-01
  9.8047         1.163E-01
  9.9087         1.129E-01
 10.0138         1.097E-01
 10.1200         1.065E-01
 10.2272         1.034E-01
 10.3355         1.005E-01
 10.4449         9.756E-02
 10.5553         9.474E-02
 10.6669         9.201E-02
 10.7796         8.935E-02
 10.8934         8.677E-02
 11.0083         8.430E-02
 11.1245         8.186E-02
 11.2417         7.948E-02
 11.3601         7.717E-02
 11.4798         7.491E-02
 11.6006         7.273E-02
 11.7226         7.061E-02
 11.8459         6.854E-02
 11.9703         6.673E-02
 12.0960         6.480E-02
 12.2230         6.291E-02
 12.3513         6.107E-02
 12.4808         5.928E-02
 12.6116         5.756E-02
 12.7438         5.588E-02
 12.8772         5.424E-02
 13.0120         5.265E-02
 13.1482         5.116E-02
 13.2857         4.966E-02
 13.4245         4.819E-02
 13.5648         4.677E-02
 13.7065         4.539E-02
 13.8495         4.405E-02
 13.9940         4.275E-02
 14.1400         4.149E-02
 14.2874         4.026E-02
 14.4363         3.907E-02
 14.5867         3.791E-02
 14.7386         3.678E-02
 14.8920         3.569E-02
 15.0469         3.463E-02
 15.2034         3.361E-02
 15.3615         3.261E-02
 15.5211         3.164E-02
 15.6823         3.071E-02
 15.8452         2.979E-02
 16.0096         2.891E-02
 16.1758         2.805E-02
 16.3435         2.703E-02
 16.5130         2.622E-02
 16.6841         2.543E-02
 16.8570         2.467E-02
 17.0316         2.393E-02
 17.2079         2.321E-02
 17.3860         2.241E-02
 17.5659         2.173E-02
 17.7476         2.107E-02
 17.9311         2.043E-02
 18.1164         1.981E-02
 18.3036         1.921E-02
 18.4926         1.863E-02
 18.6836         1.806E-02
 18.8764         1.751E-02
 19.0712         1.698E-02
 19.2679         1.646E-02
 19.4666         1.596E-02
 19.6673         1.548E-02
 19.8700         1.500E-02
 20.0747         1.455E-02
 20.2815         1.410E-02
 20.4903         1.367E-02
 20.7012         1.325E-02
 20.9143         1.284E-02
 21.1294         1.245E-02
 21.3467         1.207E-02
 21.5662         1.169E-02
 21.7879         1.133E-02
 22.0118         1.098E-02
 22.2379         1.065E-02
 22.4663         1.032E-02
 22.6970         1.000E-02
 22.9300         9.692E-03
 23.1653         9.393E-03
 23.4030         9.102E-03
 23.6430         8.821E-03
 23.8855         8.548E-03
 24.1304         8.283E-03
 24.3777         8.027E-03
 24.6275         7.778E-03
 24.8798         7.536E-03
 25.1346         7.302E-03
 25.3920         7.074E-03
 25.6519         6.853E-03
 25.9144         6.639E-03
 26.1796         6.431E-03
 26.4474         6.230E-03
 26.7179         6.036E-03
 26.9911         5.848E-03
 27.2670         5.665E-03
 27.5457         5.488E-03
 27.8272         5.316E-03
 28.1115         5.150E-03
 28.3986         4.988E-03
 28.6886         4.832E-03
 28.9815         4.680E-03
 29.2773         4.533E-03
 29.5761         4.390E-03
 29.8779         4.252E-03
 30.1827         4.117E-03
 30.4906         3.987E-03
 30.8015         3.861E-03
 31.1155         3.739E-03
 31.4327         3.621E-03
 31.7530         3.506E-03
 32.0766         3.395E-03
 32.4034         3.287E-03
 32.7334         3.182E-03
 33.0668         3.081E-03
 33.4035         2.984E-03
 33.7435         2.889E-03
 34.0870         2.797E-03
 34.4338         2.709E-03
 34.7842         1.881E-02
 35.1381         1.954E-02
 35.4955         1.923E-02
 35.8564         1.881E-02
 36.2210         1.835E-02
 36.5892         1.792E-02
 36.9612         1.741E-02
 37.3368         1.692E-02
 37.7162         1.643E-02
 38.0994         1.596E-02
 38.4864         1.550E-02
 38.8772         1.505E-02
 39.2720         1.462E-02
 39.6708         1.419E-02
 40.0735         1.377E-02
 40.4803         1.337E-02
 40.8911         1.297E-02
 41.3060         1.258E-02
 41.7251         1.221E-02
 42.1483         1.184E-02
 42.5759         1.149E-02
 43.0076         1.114E-02
 43.4437         1.080E-02
 43.8842         1.047E-02
 44.3290         1.015E-02
 44.7783         9.842E-03
 45.2321         9.539E-03
 45.6905         9.250E-03
 46.1534         8.963E-03
 46.6210         8.687E-03
 47.0932         8.416E-03
 47.5701         8.152E-03
 48.0519         7.896E-03
 48.5384         7.647E-03
 49.0298         7.406E-03
 49.5261         7.172E-03
 50.0274         6.945E-03
 50.5337         6.724E-03
 51.0450         6.510E-03
 51.5615         6.302E-03
 52.0831         6.101E-03
 52.6100         5.905E-03
 53.1421         5.715E-03
 53.6795         5.531E-03
 54.2224         5.352E-03
 54.7706         5.179E-03
 55.3243         5.011E-03
 55.8836         4.848E-03
 56.4484         4.690E-03
 57.0189         4.537E-03
 57.5951         4.388E-03
 58.1771         4.244E-03
 58.7649         4.104E-03
 59.3586         3.968E-03
 59.9582         3.836E-03
 60.5638         3.709E-03
 61.1754         3.585E-03
 61.7932         3.465E-03
 62.4172         3.349E-03
 63.0473         3.237E-03
 63.6838         3.128E-03
 64.3267         3.022E-03
 64.9760         2.920E-03
 65.6318         2.821E-03
 66.2941         2.725E-03
 66.9630         2.632E-03
 67.6387         2.542E-03
 68.3211         2.455E-03
 69.0103         2.373E-03
 69.7065         2.296E-03
 70.4095         2.219E-03
 71.1196         2.134E-03
 71.8369         2.064E-03
 72.5612         1.992E-03
 73.2929         1.923E-03
 74.0318         1.856E-03
 74.7782         1.790E-03
 75.5320         1.723E-03
 76.2933         1.662E-03
 77.0623         1.602E-03
 77.8389         1.548E-03
 78.6233         1.479E-03
 79.4155         1.426E-03
 80.2157         1.374E-03
 81.0239         1.311E-03
 81.8402         1.293E-03
 82.6646         1.230E-03
 83.4972         1.181E-03
 84.3382         1.125E-03
 85.1876         1.088E-03
 86.0455         1.064E-03
 86.9120         1.035E-03
 87.7871         9.881E-04
 88.6710         9.331E-04
 89.5638         9.176E-04
 90.4654         8.748E-04
 91.3761         8.401E-04
 92.2959         8.092E-04
 93.2248         7.850E-04
 94.1631         7.512E-04
 95.1107         7.299E-04
 96.0679         7.133E-04
 97.0346         6.832E-04
 98.0109         6.500E-04
 98.9971         6.218E-04
 99.9931         6.181E-04
